A Java Program Generating Barycentric Observer Velocities from JPL Ephemerides

This works presents a program which computes velocities of an Earth-bound observatory in the reference frame of the barycenter of the solar system. It feeds from ephemerides files of the Jet Propulsion Laboratory to extract the velocity of the geocenter, optionally with corrections from Earth rotation data of the International Earth Rotation Service, takes a datum (time and geodetic location) of the observer as parameters, and processes these data with the program library of the working group `Standards of Fundamental Astronomy' of the International Astronomical Union. The prospective application of the computed velocities is to subtract their projection onto a pointing direction from observed velocities in a step of data reduction of astronomic radial velocities.

==> anc/Makefile <==
# .SUFFIXES: .java .class .jar

jsofa.jar: org/jastronomy/jsofa/*.java
	export JAVA_TOOL_OPTIONS=-Dfile.encoding=UTF8 ; javac -cp . org/jastronomy/jsofa/*.java
	jar cf $@ org

jderv.jar: de/mpg/mpia/jderead/*.java de/mpg/mpia/jderv/*.java
	javac -classpath jsofa.jar de/mpg/mpia/jderead/*.java de/mpg/mpia/jderv/*.java
	jar cfm $@ de/mpg/mpia/jderv/Manifest.txt de/*/*/*/*.class

doc: de/mpg/mpia/jderead/*.java de/mpg/mpia/jderv/*.java org/jastronomy/jsofa/*.java
	rm -rf doc
	javadoc $? -encoding utf8 -Xdoclint:none -private -sourcepath . -cp . -d doc -author

distclean:
	rm -rf de/mpg/mpia/jderead/*.class de/mpg/mpia/jderv/*.class jderv.jar org/jastronomy/jsofa/*.class


==> anc/de/mpg/mpia/jderead/DE102.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class defines which files of DE102 cover which time intervals.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de102/">de102</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE102 extends DEheader
{

	/**
	 * Array with starting dates for each file with chebychev coefficients.
	 */
	private double[] Startfiledates = { 1209680.5, 1319248.5, 1428816.5,
		1538384.5, 1647952.5, 1757520.5, 1867152.5, 1976720.5,
		2086288.5, 2195856.5,
		2305424.5, 2414992.5, 2524560.5, 2634128.5, 2743696.5, 2817872.5
		};

	/**
	 * Array with the names of each file with chebychev coefficients.
	 */
	private String[] Filenames = { "ascm1400.102", "ascm1100.102", "ascm0800.102", 
		"ascm0500.102", "ascm0200.102", "ascp0100.102", "ascp0400.102", "ascp0700.102", 
		"ascp1000.102", "ascp1300.102",
		"ascp1600.102", "ascp1900.102", "ascp2200.102", "ascp2500.102", "ascp2800.102"} ;

	/**
	* Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE102() throws FileNotFoundException, IOException
	{
		this(defaultPatheph()) ;
	} /* ctor */

	/**
	* Constructor which sets the main parameters of the ephemeris.
	* @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE102(String dir) throws FileNotFoundException, IOException
	{
                patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;


		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

                /** GROUP 1010 from file header.102 */
                denomber = 102;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

                scanHdr() ;
	} /* ctor */

} /* DE102 */


==> anc/de/mpg/mpia/jderead/DE405.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class defines which files of DE405 cover which time intervals.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de405/">de405</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.7 2020-06-24
*/
public class DE405 extends DEheader
{

	/**
	 * Array with starting dates for each file with chebychev coefficients.
	 */
	private double[] Startfiledates = { 2305424.5, 2312752.5, 2320048.5, 2327344.5, 2334640.5, 2341968.5,
		2349264.5, 2356560.5, 2363856.5, 2371184.5, 2378480.5, 2385776.5, 2393104.5, 2400400.5,
		2407696.5, 2414992.5, 2422320.5, 2429616.5, 2436912.5, 2444208.5, 2451536.5, 2458832.5,
		2466128.5, 2473456.5, 2480752.5, 2488048.5, 2495344.5, 2502672.5, 2509968.5, 2517264.5, 2524592.5, 2525008.5
		};
	/**
	 * Array with the names of each file with chebychev coefficients.
	 */
	private String[] Filenames = { "ascp1600.405", "ascp1620.405", "ascp1640.405", "ascp1660.405",
		"ascp1680.405", "ascp1700.405", "ascp1720.405", "ascp1740.405", "ascp1760.405", "ascp1780.405",
		"ascp1800.405", "ascp1820.405", "ascp1840.405", "ascp1860.405", "ascp1880.405", "ascp1900.405",
		"ascp1920.405", "ascp1940.405", "ascp1960.405", "ascp1980.405", "ascp2000.405", "ascp2020.405",
		"ascp2040.405", "ascp2060.405", "ascp2080.405", "ascp2100.405", "ascp2120.405", "ascp2140.405",
		"ascp2160.405", "ascp2180.405", "ascp2200.405",
		};

	/**
	* Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE405() throws FileNotFoundException, IOException
	{
		this(defaultPatheph()) ;
	} /* ctor */

	/**
	* Constructor which sets the main parameters of the ephemeris.
	* @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE405(String dir) throws FileNotFoundException, IOException
	{
                patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

                /** GROUP 1010 from file header.405 */
                denomber = 405;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

                scanHdr() ;
	} /* ctor */

} /* DE405 */


==> anc/de/mpg/mpia/jderead/DE406.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class sets defines which data files of DE406 cover which time intervals.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de406/">de406</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE406 extends DEheader
{

	/**
	 * Array with starting dates for each file with chebychev coefficients.
	 */
	private double[] Startfiledates = { 625360.5, 661776.5, 698320.5, 734864.5, 771344.5, 807888.5, 844432.5,
		880976.5, 917456.5, 954000.5, 990544.5, 1027024.5, 1063568.5, 1100112.5, 1136656.5, 1173136.5,
		1209680.5, 1246224.5, 1282704.5, 1319248.5, 1355792.5, 1392272.5, 1428816.5, 1465360.5,
		1501904.5, 1538384.5, 1574928.5, 1611472.5, 1647952.5, 1684496.5, 1721040.5, 1757520.5,
		1794064.5, 1830608.5, 1867152.5, 1903632.5, 1940176.5, 1976720.5, 2013200.5, 2049744.5,
		2086288.5, 2122832.5, 2159312.5, 2195856.5, 2232400.5, 2268880.5, 2305424.5, 2341968.5,
		2378448.5, 2414992.5, 2451536.5, 2488016.5, 2524560.5, 2561104.5, 2597584.5, 2634128.5,
		2670672.5, 2707152.5, 2743696.5, 2780240.5, 2816848.5
		};
	/**
	 * Array with the names of each file with chebychev coefficients.
	 */
	private String[] Filenames = { "ascm3000.406", "ascm2900.406", "ascm2800.406", "ascm2700.406",
		"ascm2600.406", "ascm2500.406", "ascm2400.406", "ascm2300.406", "ascm2200.406", "ascm2100.406",
		"ascm2000.406", "ascm1900.406", "ascm1800.406", "ascm1700.406", "ascm1600.406", "ascm1500.406",
		"ascm1400.406", "ascm1300.406", "ascm1200.406", "ascm1100.406", "ascm1000.406", "ascm0900.406",
		"ascm0800.406", "ascm0700.406", "ascm0600.406", "ascm0500.406", "ascm0400.406", "ascm0300.406",
		"ascm0200.406", "ascm0100.406", "ascp0000.406", "ascp0100.406", "ascp0200.406", "ascp0300.406",
		"ascp0400.406", "ascp0500.406", "ascp0600.406", "ascp0700.406", "ascp0800.406", "ascp0900.406",
		"ascp1000.406", "ascp1100.406", "ascp1200.406", "ascp1300.406", "ascp1400.406", "ascp1500.406",
		"ascp1600.406", "ascp1700.406", "ascp1800.406", "ascp1900.406", "ascp2000.406", "ascp2100.406",
		"ascp2200.406", "ascp2300.406", "ascp2400.406", "ascp2500.406", "ascp2600.406", "ascp2700.406",
		"ascp2800.406", "ascp2900.406"
		};
        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE406() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE406(String dir) throws FileNotFoundException, IOException
	{
                patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;
		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

                /* GROUP 1010 from file header.406 */
                denomber = 406;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

                scanHdr() ;
	} /* ctor */

} /* DE406 */


==> anc/de/mpg/mpia/jderead/DE418.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class defines the time range of the sole data file
* for JPL ephemeris DE418. All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de418/">de418</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE418 extends DEheader
{
        /**
        * Array of starting dates for each file with chebychev coefficients.
        * Note that there are overlaps, so the last date in a file is not necessarily
        * the first date in the next file.
        * The last number is the finishing date of the last file.
        */
        private double[] Startfiledates = { 2414992.5, 2469808.5} ;

        /**
        * Array of the names of each file with chebychev coefficients.
        */
        private String[] Filenames = { "ascp1900.418"} ;


        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE418() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	 * Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE418(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.418 */
		denomber = 418;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;
	} /* ctor */

} /* DE418 */


==> anc/de/mpg/mpia/jderead/DE421.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class sets constants and read from ASCII file coefficients of Chebyshev
* polynomials for JPL ephemeris DE421. All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de421/">de421</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE421 extends DEheader
{
        /**
        * Array of starting dates for each file with chebychev coefficients.
        * Note that there are overlaps, so the last date in a file is not necessarily
        * the first date in the next file.
        * The last number is the finishing date of the last file.
        */
        private double[] Startfiledates = { 2414992.5, 2469776.5, 2511344.5} ;

        /**
        * Array of the names of each file with chebychev coefficients.
        */
        private String[] Filenames = { "ascp1900.421", "ascp2050.421"} ;


        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE421() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	 * Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE421(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.421 */
		denomber = 421;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;
	} /* ctor */

} /* DE421 */


==> anc/de/mpg/mpia/jderead/DE422.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class sets constants and read from ASCII file coefficients of Chebyshev
* polynomials for JPL ephemeris DE422. All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de422/">de422</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE422 extends DEheader
{

	/**
	 * Array with starting dates for each file with chebychev coefficients.
	 */
	private double[] Startfiledates = { 625648.5, 661808.5, 698352.5, 734864.5, 771376.5, 807920.5, 844432.5,
		880976.5, 917488.5, 954032.5, 990544.5, 1027056.5, 1063600.5, 1100112.5, 1136656.5, 1173168.5,
		1209680.5, 1246224.5, 1282736.5, 1319280.5, 1355792.5, 1392304.5, 1428848.5, 1465360.5,
		1501904.5, 1538416.5, 1574928.5, 1611472.5, 1647984.5, 1684528.5, 1721040.5, 1757552.5,
		1794096.5, 1830608.5, 1867152.5, 1903664.5, 1940176.5, 1976720.5, 2013232.5, 2049776.5,
		2086288.5, 2122832.5, 2159344.5, 2195856.5, 2232400.5, 2268912.5, 2305424.5, 2341968.5,
		2378480.5, 2414992.5, 2451536.5, 2488048.5, 2524592.5, 2561104.5, 2597616.5, 2634160.5,
		2670672.5, 2707184.5, 2743728.5, 2780240.5, 2816816.5
		};

	/**
	 * Array with the names of each file with chebychev coefficients.
	 */
	private String[] Filenames = { "ascm3000.422", "ascm2900.422", "ascm2800.422", "ascm2700.422",
		"ascm2600.422", "ascm2500.422", "ascm2400.422", "ascm2300.422", "ascm2200.422", "ascm2100.422",
		"ascm2000.422", "ascm1900.422", "ascm1800.422", "ascm1700.422", "ascm1600.422", "ascm1500.422",
		"ascm1400.422", "ascm1300.422", "ascm1200.422", "ascm1100.422", "ascm1000.422", "ascm0900.422",
		"ascm0800.422", "ascm0700.422", "ascm0600.422", "ascm0500.422", "ascm0400.422", "ascm0300.422",
		"ascm0200.422", "ascm0100.422", "ascp0000.422", "ascp0100.422", "ascp0200.422", "ascp0300.422",
		"ascp0400.422", "ascp0500.422", "ascp0600.422", "ascp0700.422", "ascp0800.422", "ascp0900.422",
		"ascp1000.422", "ascp1100.422", "ascp1200.422", "ascp1300.422", "ascp1400.422", "ascp1500.422",
		"ascp1600.422", "ascp1700.422", "ascp1800.422", "ascp1900.422", "ascp2000.422", "ascp2100.422",
		"ascp2200.422", "ascp2300.422", "ascp2400.422", "ascp2500.422", "ascp2600.422", "ascp2700.422",
		"ascp2800.422", "ascp2900.422"
		};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE422() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	 * Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	 */
	public DE422(String dir) throws FileNotFoundException, IOException
	{
                patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

                /** GROUP 1010 from file header.422 */
                denomber = 422;
		startfiledates = Startfiledates ;
		filenames = Filenames ;

                scanHdr() ;
	} /* ctor */

} /* DE422 */


==> anc/de/mpg/mpia/jderead/DE423.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class sets constants and read from ASCII file coefficients of Chebyshev
* polynomials for JPL ephemeris DE423. All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de423/">de423</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE423 extends DEheader
{

	/**
	 * Array with starting dates for each file with chebychev coefficients.
	 */
	private double[] Startfiledates = { 2378480.5, 2396752.5, 2414992.5, 2433264.5, 2451536.5, 2469776.5,
		2488048.5, 2506320.5, 2524624.5
		};

	/**
	 * Array with the names of each file with chebychev coefficients.
	 */
	private String[] Filenames = { "ascp1800.423", "ascp1850.423", "ascp1900.423", "ascp1950.423",
		"ascp2000.423", "ascp2050.423", "ascp2100.423", "ascp2150.423"
		};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE423() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */

	/**
	 * Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE423(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.423 */
                denomber = 423;
		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;
	} /* ctor */

} /* DE423 */


==> anc/de/mpg/mpia/jderead/DE424.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class sets constants and read from ASCII file coefficients of Chebyshev
* polynomials for JPL ephemeris DE424. All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de424/">de424</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public class DE424 extends DEheader
{

	/**
	 * Array with starting dates for each file with chebychev coefficients.
	 */
	private double[] Startfiledates = { 625296.5, 661808.5, 698352.5, 734864.5,
		771376.5, 807920.5, 844432.5, 880976.5, 917488.5, 954032.5,
		990544.5, 1027056.5, 1063600.5, 1100112.5, 1136656.5, 1173168.5,
		1209680.5, 1246224.5, 1282736.5, 1319280.5, 1355792.5, 1392304.5,
		1428848.5, 1465360.5, 1501904.5, 1538416.5, 1574928.5, 1611472.5,
		1647984.5, 1684528.5, 1721040.5, 1757552.5, 1794096.5, 1830608.5,
		1867152.5, 1903664.5, 1940176.5, 1976720.5, 2013232.5, 2049776.5,
		2086288.5, 2122832.5, 2159344.5, 2195856.5, 2232400.5, 2268912.5,
		2305424.5, 2341968.5, 2378480.5, 2414992.5, 2451536.5, 2488048.5,
		2524592.5, 2561104.5, 2597616.5, 2634160.5, 2670672.5, 2707184.5,
		2743728.5, 2780240.5, 2816816.5
		};

	/**
	 * Array with the names of each file with chebychev coefficients.
	 */
	private String[] Filenames = { "ascm3000.424", "ascm2900.424",
		"ascm2800.424", "ascm2700.424", "ascm2600.424", "ascm2500.424",
		"ascm2400.424", "ascm2300.424", "ascm2200.424", "ascm2100.424",
		"ascm2000.424", "ascm1900.424", "ascm1800.424", "ascm1700.424",
		"ascm1600.424", "ascm1500.424", "ascm1400.424", "ascm1300.424",
		"ascm1200.424", "ascm1100.424", "ascm1000.424", "ascm0900.424",
		"ascm0800.424", "ascm0700.424", "ascm0600.424", "ascm0500.424",
		"ascm0400.424", "ascm0300.424", "ascm0200.424", "ascm0100.424",
		"ascp0000.424", "ascp0100.424", "ascp0200.424", "ascp0300.424",
		"ascp0400.424", "ascp0500.424", "ascp0600.424", "ascp0700.424",
		"ascp0800.424", "ascp0900.424", "ascp1000.424", "ascp1100.424",
		"ascp1200.424", "ascp1300.424", "ascp1400.424", "ascp1500.424",
		"ascp1600.424", "ascp1700.424", "ascp1800.424", "ascp1900.424",
		"ascp2000.424", "ascp2100.424", "ascp2200.424", "ascp2300.424",
		"ascp2400.424", "ascp2500.424", "ascp2600.424", "ascp2700.424",
		"ascp2800.424", "ascp2900.424"
		};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE424() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE424(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.424 */
		denomber = 424;
		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;
	} /* ctor */

} /* DE424 */


==> anc/de/mpg/mpia/jderead/DE430.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class sets constants and read from ASCII file coefficients of Chebyshev
* polynomials for JPL ephemeris DE430. All necessary files are in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de430/">de430</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-02
*/
public class DE430 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5,
		2396752.5, 2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
		2615888.5, 2652400.5, 2688976.5
		};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp1550.430", "ascp1650.430",
		"ascp1750.430", "ascp1850.430", "ascp1950.430", "ascp2050.430",
		"ascp2150.430", "ascp2250.430", "ascp2350.430", "ascp2450.430",
		"ascp2550.430"
		};

	/**
	* Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE430() throws FileNotFoundException, IOException
	{
		this(defaultPatheph()) ;
	} /* ctor */

	/**
	* Constructor which sets the main parameters of the ephemeris.
	* @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE430(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;
                /* append File.separator if missing
                */
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.430 */
		denomber = 430;

                startfiledates = Startfiledates ;
                filenames = Filenames ;

		scanHdr() ;
	} /* ctor */

} /* DE430 */


==> anc/de/mpg/mpia/jderead/DE432.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class defines which DE432 files span which time intervals.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de432/">de432</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-02
*/
public class DE432 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5, 2396752.5, 
			2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
			2615888.5, 2652400.5, 2688976.5
			};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp01550.432", "ascp01650.432", "ascp01750.432", "ascp01850.432", 
			"ascp01950.432", "ascp02050.432", "ascp02150.432", "ascp02250.432", 
			"ascp02350.432", "ascp02450.432", "ascp02550.432"
			};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE432() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE432(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.432 */
		denomber = 432;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE432 */


==> anc/de/mpg/mpia/jderead/DE434.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class describes the time spans of DE434 data files.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de434/">de434</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-02
*/
public class DE434 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5, 2396752.5, 
			2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
			2615888.5, 2652400.5, 2688976.5
			};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp01550.434", "ascp01650.434", "ascp01750.434", "ascp01850.434", 
			"ascp01950.434", "ascp02050.434", "ascp02150.434", "ascp02250.434", 
			"ascp02350.434", "ascp02450.434", "ascp02550.434"
			};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE434() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE434(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.434 */
		denomber = 434;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE434 */


==> anc/de/mpg/mpia/jderead/DE435.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class describes the time spans of DE435 data files.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de435/">de435</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-02
*/
public class DE435 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5, 2396752.5, 
			2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
			2615888.5, 2652400.5, 2688944.5
			};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp01550.435", "ascp01650.435", "ascp01750.435", "ascp01850.435", 
			"ascp01950.435", "ascp02050.435", "ascp02150.435", "ascp02250.435", 
			"ascp02350.435", "ascp02450.435", "ascp02550.435"
			};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE435() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE435(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.435 */
		denomber = 435;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE435 */


==> anc/de/mpg/mpia/jderead/DE436.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class describes the time spans of DE436 data files.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de436/">de436</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.6 2019-11-10
*/
public class DE436 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5, 2396752.5, 
			2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
			2615888.5, 2652400.5, 2688944.5
			};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp01550.436", "ascp01650.436", "ascp01750.436", "ascp01850.436", 
			"ascp01950.436", "ascp02050.436", "ascp02150.436", "ascp02250.436", 
			"ascp02350.436", "ascp02450.436", "ascp02550.436"
			};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE436() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE436(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.436 */
		denomber = 436;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE436 */


==> anc/de/mpg/mpia/jderead/DE438.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class describes the time spans of DE438 data files.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de438/">de438</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.6 2019-11-10
*/
public class DE438 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5, 2396752.5, 
			2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
			2615888.5, 2652400.5, 2688976.5
			};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp01550.438", "ascp01650.438", "ascp01750.438", "ascp01850.438", 
			"ascp01950.438", "ascp02050.438", "ascp02150.438", "ascp02250.438", 
			"ascp02350.438", "ascp02450.438", "ascp02550.438"
			};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE438() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE438(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.438 */
		denomber = 438;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE438 */


==> anc/de/mpg/mpia/jderead/DE440.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class describes the time spans of DE440 data files.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de440/">de440</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.7 2022-06-24
*/
public class DE440 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { 2287184.5, 2323696.5, 2360208.5, 2396752.5, 
			2433264.5, 2469776.5, 2506320.5, 2542832.5, 2579376.5,
			2615888.5, 2652400.5, 2688976.5
			};

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascp01550.440", "ascp01650.440", "ascp01750.440", "ascp01850.440", 
			"ascp01950.440", "ascp02050.440", "ascp02150.440", "ascp02250.440", 
			"ascp02350.440", "ascp02450.440", "ascp02550.440"
			};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE440() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE440(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.440 */
		denomber = 440;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE440 */


==> anc/de/mpg/mpia/jderead/DE441.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.IOException;
import java.io.FileNotFoundException;

/**
* This class describes the time spans of DE441 data files.
* All necessary files can be found in :
* <a href="https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de441/">de441</a>
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.7 2022-06-24
*/
public class DE441 extends DEheader
{

	/**
	* Array of starting dates for each file with chebychev coefficients.
	* Note that there are overlaps, so the last date in a file is not necessarily
	* the first date in the next file.
	* The last number is the finishing date of the last file.
	*/
	private double[] Startfiledates = { -3027215.5, -2661967.5, -2296719.5,  -1931471.5,
		-1566223.5, -1200943.5, -835695.5, -470447.5, -105199.5, 260048.5, 625296.5,
		 990544.5, 1355792.5,
		1721040.5, 2086288.5, 2451536.5, 2816784.5, 
		3182000.5, 3547248.5, 3912496.5, 4277744.5, 4642992.5,
		5008240.5, 5373456.5, 5738704.5, 6103952.5, 6469200.5,
		6834448.5, 7199696.5, 7564912.5, 7930192.5 };

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	private String[] Filenames = { "ascm13000.441", "ascm12000.441", "ascm11000.441", 
		"ascm10000.441", "ascm09000.441", "ascm08000.441", "ascm07000.441", 
		"ascm06000.441", "ascm05000.441", "ascm04000.441", "ascm03000.441", 
		"ascm02000.441", "ascm01000.441", 
		"ascp00000.441", "ascp01000.441", "ascp02000.441", 
		"ascp03000.441", "ascp04000.441", "ascp05000.441", "ascp06000.441", 
		"ascp07000.441", "ascp08000.441", "ascp09000.441", "ascp10000.441", 
		"ascp11000.441", "ascp12000.441", "ascp13000.441", "ascp14000.441", 
		"ascp15000.441", "ascp16000.441" 
		};

        /**
        * Constructor which sets the main parameters of the ephemeris.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
        */
        public DE441() throws FileNotFoundException, IOException
        {
                this(defaultPatheph()) ;
        } /* ctor */


	/**
	* Constructor which sets the main parameters of the ephemeris.
        * @param dir Directory with the header and ASCII files.
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	public DE441(String dir) throws FileNotFoundException, IOException
	{
		patheph = dir ;
		if ( patheph.startsWith("~" + File.separator) )
			patheph = System.getProperty("user.home") + patheph.substring(1) ;

		/* append File.separator if missing
		*/
		if ( patheph.length() > 0)
		{
			if ( ! patheph.endsWith(File.separator) )
				patheph += File.separator ;
		}

		/** GROUP 1010 from file header.441 */
		denomber = 441;

		startfiledates = Startfiledates ;
		filenames = Filenames ;

		scanHdr() ;

	} /* ctor */

} /* DE441 */


==> anc/de/mpg/mpia/jderead/DEheader.java <==
package de.mpg.mpia.jderead ;

import java.io.File;
import java.io.FileReader;
import java.io.BufferedReader;
import java.io.IOException;
import java.io.FileNotFoundException;
import java.io.FilenameFilter;
import java.io.InvalidObjectException;

/**
* Base class containing constants and parameters for any JPL ephemerides and
* the array of coefficients for Chebyshev polynomials. For each JPL ephemeris
* is created subclass of that class, where constants and methods are redefined.
* 
* See also <a href="https://www.orekit.org/static/jacoco/org.orekit.bodies/index.source.html">org.orekit.bodies</a> 
* for an alternative Java reader.
*
* @author Richard J. Mathar
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
* @version 1.5 2016-08-04
*/
public abstract class DEheader
{

	/**
	* Numbers per interval.<br>
	* Each interval contains an interval number, length, start and end
	* jultimes, and Chebyshev coefficients. We keep only the coefficients
	* NCOEFF-2. NCOEFF is from file header.xxx.
	*/
	protected int numbersperinterval;

	/* GROUP 1010 from file header.xxx */
	/**
	* Three-digit 4xx number of the planetary ephemeris version.
	*/
	protected int denomber=0;

	/* GROUP 1030 from file header.xxx */
	/**
	* Start epoch for all ephemeris in Julian Days.
	*/
	protected double startepoch;

	/**
	* End epoch for all ephemeris in Julian Days.
	*/
	protected double finalepoch;

	/**
	* Ephemerides files are broken into intervals of that length [days].
	* Typical value is 32.
	*/
	protected int intervalduration;

	/**
	* Vector of the parameter names in group 1040 of the header.
	*/
	protected String[] ParamsNams ;

	/**
	* Vector of the parameter values in group 1041 of the header.
	*/
	protected double[] ParamsVals ;

	/* GROUP 1050 from file header.xxx */
	/**
	* For each planet (and the Moon makes 10, and the Sun makes 11),Earth
	* nutations and Moon librations, each interval contains several complete
	* sets of coefficients, each covering a fraction of the interval duration.
	* Up to 17 items in DE432.
	*/
	protected int[] numberofcoefsets ;

	/**
	* Each planet (and the Moon makes 10, and the Sun makes 11), Earth
	* nutations and Moon librations, has a different number of Chebyshev
	* coefficients used to calculate each component of position and velocity.
	*/
	protected int[] numberofcoefs ;

	/**
	* Initialize array for number of Chebyshev polynomials.
	* This information is not available in the individual header files and therefore
	* kept here, because it cannot be updated in the derived classes.
	*/
	protected int[] numberofpoly = { 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 2, 3 ,3 ,0, 0, 1};

	/**
	* The array for Chebyshev coefficients of one file.
	*/
	protected double[] ephemeriscoefficients;

	/**
	* Define array for start and final dates of file in Julian Days.
	* This is a way of keeping track of whether the current set of coefficients
	* has already been read.
	*/
	protected double[] ephemerisdates =new double[2];

	/**
	* Path to ASCII ephemerides files.
	*/
	protected String patheph = "";

        /**
	* Array of starting dates for each file in filenames[] with chebychev coefficients.
	* Note that there may be overlaps, so the latest date in a file is not necessarily
	* the earliest date in the next file.
	* The last number is the finishing date of the last file.
	* This array has one more entry than the filenames[].
	*/
	protected double[] startfiledates =null;

	/**
	* Array of the names of each file with chebychev coefficients.
	*/
	protected String[] filenames =null;

	/**
	* @return string with planetary ephemeris version.
	*/
	@Override
	public String toString()
	{
		return "JPL Planetary Ephemeris DE" + denomber ;
	}

	/** search the environment variable PLEPHEM and use it as a JPL directory default
	* @return the file name of a suitable directory if PLEPHEM was set
	*/
	static public String defaultPatheph()
	{
		String jpldir="" ;
		String pleph = System.getenv("PLEPHEM") ;

		if ( pleph == null)
			;
		else
		{
			if ( pleph.startsWith("~" + File.separator) )
				pleph = System.getProperty("user.home") + pleph.substring(1) ;
			File plfil = new File(pleph) ;
			if ( plfil.isFile() )
				plfil = plfil.getParentFile() ;
			if ( plfil.exists() && plfil.canRead() )
				jpldir= plfil.getAbsolutePath() ;
		}
		return jpldir ;
	} /* defaultPatheph */

	/** search the environment variable PLEPHEM and use it as a JPL directory default
	* @return the number of a detected JPL header file.
	*/
	static public int defaultNumeph()
	{
		int nde= 432 ;
		String pleph = System.getenv("PLEPHEM") ;
		if ( pleph == null)
			;
		else
		{
			if ( pleph.startsWith("~" + File.separator) )
				pleph = System.getProperty("user.home") + pleph.substring(1) ;
			File plfil = new File(pleph) ;
			if ( plfil.isFile() && plfil.exists() && plfil.canRead() )
			{
				String fname = plfil.getName() ;
				if( fname.startsWith("header.") )
					nde = Integer.parseInt(fname.substring(7,10) ) ;
			}
		}
		return nde ;
	} /* defaultNumeph */

	/**
	* Method to read the ASCII ephemeris file corresponding to 'jultime'.
	* The start and final dates of the ephemeris file are set, as are the
	* Chebyshev polynomials coefficients for Mercury, Venus, Earth-Moon, Mars,
	* Jupiter, Saturn, Uranus, Neptune, Pluto, Geocentric Moon, Sun, nutations
	* and lunar librations.
	*
	* @param jultime Julian date for calculation.
	* @return true if all reading procedures is OK and 'jultime' is in properly
	*         interval.
	* @author Richard J. Mathar
	* @version 1.5 2016-08-04
	* @throws java.io.InvalidObjectException If the base class was not initialized properly.
	*/
	protected boolean readEphCoeff(double jultime) throws InvalidObjectException
	{

		boolean result = false;

		if ((jultime < this.startepoch) || (jultime >= this.finalepoch))
		{
			ephemeriscoefficients = null ;
			return result;
		}

		if ((jultime < this.ephemerisdates[0]) || (jultime >= this.ephemerisdates[1]))
		{

			/* check consistency of the derived class values
			*/
			if ( startfiledates == null || filenames == null)
				throw new InvalidObjectException("Non-initialized statfiledates[] or filenames[]") ;

			if ( startfiledates.length != filenames.length+1)
				throw new InvalidObjectException("Length mismatch statfiledates[] and filenames[]") ;


			String filename = " ";

			try
			{
				int records = 0;

				/* Select the proper ephemeris file */
				for (int i = 0; i < startfiledates.length - 1; i++)
				{
					if ((jultime >= startfiledates[i]) && (jultime < startfiledates[i + 1]))
					{
						ephemerisdates[0] = startfiledates[i];
						ephemerisdates[1] = startfiledates[i + 1];
						filename = filenames[i];
						records = (int) (0.5+(ephemerisdates[1] - ephemerisdates[0]) / intervalduration);
					}
				}
				filename = this.patheph + filename;

				/*
				* A new instance of variable for Chebyshev polynomials coefficients
				* with dimension (number of intervals * numbersperinterval).
				* For example numbersperinterval 
				*   1016 = 3*(14*4+10*2+13*2+11*1+8*1+7*1+6*1+6*1+6*1+13*8+11*2) + 2*10*4 + 3*10*4
				* where records = 1141 according to the (daysinfile)/32 calculation below.
				*/
				ephemeriscoefficients = new double[numbersperinterval*records];

				BufferedReader file = new BufferedReader(new FileReader(filename),80);

				/* Read each record in the file */
				for (int j = 0; j < records; j++)
				{
					/* read line 1 with record number and coefficient count */
					String Dline = file.readLine();

					/* Line2Ints() includes the 2 to account for the two JD limits, i.e. numbersperinterval+2. 
					* Divide through 3 to account for 3 values per line. Round up to account for potential trailing fillers,
					* which means add 2 for rounding. Here Line2Ints() gives 1018, and lineExp=340 for DE430
					*/
					final int lineExp = (2+ Line2Ints(Dline)[1] )/3 ;

					/* read lines 2 up to block end and parse as appropriate */
					for (int i = 0; i < lineExp; i++)
					{
						Dline = file.readLine();
						double [] val = Line2Doubles(Dline) ;
						int offs ;
						/* for some of these values there may be fake zeros, so we have to check indices
						*/

						if (i > 0)
						{
							/* parse first number in the line ; not if this is the line with the JD intervals */
							offs = j * numbersperinterval + 3*i - 2 ;
							if ( val.length >0 && offs < ephemeriscoefficients.length)
								ephemeriscoefficients[offs] = val[0] ;

							offs = j * numbersperinterval + 3*i -1 ;
							if ( val.length > 1 && offs < ephemeriscoefficients.length)
								ephemeriscoefficients[offs] = val[1] ;
						}

						offs = j * numbersperinterval + 3*i ;
						if ( val.length > 2 && offs < ephemeriscoefficients.length)
							ephemeriscoefficients[offs] = val[2] ;

					}
				}
				file.close();

				result = true;
			}
			catch (IOException e)
			{
				System.out.println("Error = " + e.toString());
			}
			catch (StringIndexOutOfBoundsException e)
			{
				System.out.println("Error = " + e.toString());
			}
			catch (OutOfMemoryError e)
			{
				System.out.println("Error = " + e.toString());
			}
		}
		else
			result = true;

		return result;
	} /* readEphCoeff */

	/**
	* Get directory name of the ASCII ephemerides files.
	*
	* @return String with current path to the ASCII ephemerides files.
	*/
	public String getPathEph()
	{
		return patheph;
	}

	/**
	* Set path to the ASCII ephemerides files.
	*
	* @param patheph
	*            String with path to the ASCII ephemerides files.
	*/
	public void setPathEph(String patheph)
	{
		this.patheph = patheph;
	}

	/**
	* @return Start epoch for all ephemeris in [Julian Days].
	*/
	public double getStartEpoch()
	{
		return startepoch;
	}

	/**
	* @return End epoch for all ephemeris in [Julian Days].
	*/
	public double getFinalEpoch()
	{
		return finalepoch;
	}

	/**
	* @return Speed of light in [km/sec].
	*/
	public double getCLIGHT()
	{
		return headerValue("CLIGHT") ;
	}

	/**
	* @return Length of an A.U., in [km].
	*/
	public double getAU()
	{
		return headerValue("AU") ;
	}

	/**
	* @return Earth - Moon mass ratio.
	*/
	public double getEMRAT()
	{
		return headerValue("EMRAT") ;
	}

	/**
	* @return Mass parameter for Mercury GM in [AU^3/day^2].
	*/
	public double getGM1()
	{
		return headerValue("GM1") ;
	}

	/**
	* @return Mass parameter for Venus GM in [AU^3/day^2].
	*/
	public double getGM2()
	{
		return headerValue("GM2") ;
	}

	/**
	* @return Mass parameter for Earth-Moon barycenter GM in [AU^3/day^2].
	*/
	public double getGMB()
	{
		return headerValue("GMB") ;
	}

	/**
	* @return Number of coefficients for Mars.
	*/
	public double getGM4()
	{
		return headerValue("GM4") ;
	}

	/**
	* @return Mass parameter for Jupiter GM in [AU^3/day^2].
	*/
	public double getGM5()
	{
		return headerValue("GM5") ;
	}

	/**
	* @return Mass parameter for Saturn GM in [AU^3/day^2].
	*/
	public double getGM6()
	{
		return headerValue("GM6") ;
	}

	/**
	* @return Mass parameter for Uranus GM in [AU^3/day^2].
	*/
	public double getGM7()
	{
		return headerValue("GM7") ;
	}

	/**
	* @return Mass parameter for Neptune GM in [AU^3/day^2].
	*/
	public double getGM8()
	{
		return headerValue("GM8") ;
	}

	/**
	* @return Mass parameter for Pluto GM in [AU^3/day^2].
	*/
	public double getGM9()
	{
		return headerValue("GM9") ;
	}

	/**
	* @return Mass parameter for Sun GM in [AU^3/day^2].
	*/
	public double getGMS()
	{
		return headerValue("GMS") ;
	}

	/**
	* @param Dline A line with formatted doubles separated by white space.
	* @return The doubles as an array.
	* @since 2016-08-02
	* @author Richard J. Mathar
	*/
	static public double[] Line2Doubles(final String Dline)
	{
		/* move the Fortran-Style D-exponents to C/java-style e and delete 
		* white space at the front and end.
		*/
		final String cline = Dline.replace('D','e').trim() ;

		/* split at white space.
		*/
		final String[] coef = cline.split("\\s+") ;

		double[] val = new double[coef.length] ;
		for(int i=0 ; i < coef.length ;i++)
			val[i] = Double.parseDouble(coef[i]) ;

		return val ;
	} /* Line2Doubles */

	/**
	* @param Dline A line with formatted integers separated by white space.
	* @return The second number in the string.
	* @since 2016-08-02
	* @author Richard J. Mathar
	*/
	static public int[] Line2Ints(final String Dline)
	{
		/* Remove leading and trailing white space. Split at white space.
		*/
		final String[] coef = Dline.trim().split("\\s+") ;

		int[] val = new int[coef.length] ;
		for(int i=0 ; i < coef.length ;i++)
			val[i] = Integer.parseInt(coef[i]) ;

		return val ;
	} /* Line2Ints */

	/** Scan the list of header values for a specific key value.
	* @param key The keyword like GM4, AU, CLIGHT or similar.
	*   Lookup ignores the case used for the key.
	* @return The value of the header, or 0 if the key is unknown.
	* @since 2016-08-02
	* @author Richard J. Mathar
	*/
	public double headerValue(final String key)
	{
		for(int i=0 ; i < ParamsNams.length; i++)
			if ( ParamsNams[i].equalsIgnoreCase(key) )
				return ParamsVals[i] ;
		return 0.0 ;
	} /* headerValue */


	/** 
	* Read the contents of the ASCII header file.
	* 
	* We search for ASCII header files of the standard format, starting with "header."
	* followed by the 3-digit version number of the data.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scanHdr() throws FileNotFoundException, IOException
	{
		if ( denomber == 0)
		{
			/* means incomplete initilization of the derived class....
			*/
			throw new FileNotFoundException("Incomplete initialization of the ephemeris version in the derived class") ;
		}

		/* there may be newer versions with underscores, so we search
		* for all files of the header.<denomber>* format.
		*/
		FilenameFilter hdrfilt = new DEheaderAccept(patheph,denomber) ;
		File ephdir = new File(patheph) ;
		File[] hdrFiles = ephdir.listFiles(hdrfilt) ;

		/* throw exception here if not found and hdrFiles.length==0
		*/
		if ( hdrFiles != null && hdrFiles.length > 0 )
		{
			/* in case of doublt grab the last (and probably most complete) one,
			* because that has the highest number of keywords...
			*/
			scanHdr(hdrFiles[hdrFiles.length-1] );
		}
		else
			throw new FileNotFoundException("No files header." + String.valueOf(denomber) + " found in directory " + ephdir) ;

	} /* scanHdr */

	/** Read the contents of an ASCII header file.
	* @param file The file with the ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scanHdr(final File file) throws FileNotFoundException, IOException
	{
		BufferedReader buf = new BufferedReader(new FileReader(file),256);
		scanHdr(buf) ;
		buf.close() ;
	} /* scanHdr */

	/** Read the contents of an ASCII header file.
	* @param filename The name of the ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scanHdr(final String filename) throws FileNotFoundException, IOException
	{
		BufferedReader buf = new BufferedReader(new FileReader(filename),256);
		scanHdr(buf) ;
		buf.close() ;
	} /* scanHdr */

	/** Read the contents of an ASCII header file.
	* @param buf The reader of the ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scanHdr(BufferedReader buf) throws IOException
	{
		scanStrt(buf) ;
		scan1010(buf) ;
		scan1030(buf) ;
		scan1040(buf) ;
		scan1041(buf) ;
		scan1050(buf) ;
		/* apparently empty, not implemented.
		* scan1070(buf) ;
		*/
	} /* scanHdr */

	/** Read the first line of a header.
	* Get the number of coefficients in each block (each Chebychev interval).
	* @param file The ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scanStrt(BufferedReader file) throws IOException
	{
		String line ;
		do
		{
			line = file.readLine() ;
		} while ( line.indexOf("NCOEFF=") == -1 );

		final String[] pars = line.split("NCOEFF= ") ;

		numbersperinterval = Integer.parseInt(pars[1].trim()) - 2;
	} /* scanStrt */

	/** Read the Group 1010 of a header file.
	* Get the start and final epoch of the time covered.
	* @param file The ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scan1010(BufferedReader file) throws IOException
	{
		String line ;
		do
		{
			line = file.readLine() ;
		} while ( line.indexOf("GROUP   1010") == -1 );

		/* not needed: done in group 1030 later
		* do
		* {
		* 	line = file.readLine() ;
		* } while ( line.indexOf("Start Epoch: JED=") == -1 );
		*
		* final String[] pars = line.split("\\s+") ;
		* startepoch = Double.parseDouble(pars[3]) ;
		* 
		* do
		* {
		* 	line = file.readLine() ;
		* } while ( line.indexOf("Final Epoch: JED=") == -1 );
		* 
		* final String[] pars = line.split("\\s+") ;
		* finalepoch = Double.parseDouble(pars[3]) ;
		*/

	} /* scan1010 */

	/** Read the Group 1030 of a header file.
	* @param file The ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scan1030(BufferedReader file) throws IOException
	{
		String line ;
		do
		{
			line = file.readLine() ;
		} while ( line.indexOf("GROUP   1030") == -1 );

		/* read and ignore empty line
		*/
		file.readLine() ;

		/* line with the start and end epoch */
		line = file.readLine() ;
		final double[] grp1030 = Line2Doubles(line) ;
		startepoch = grp1030[0] ;
		finalepoch = grp1030[1] ;
		intervalduration = (int)(grp1030[2]+0.5) ;
	} /* scan1030 */

	/** Read the Group 1040 of a header file.
	* @param file The ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scan1040(BufferedReader file) throws IOException
	{
		String line ;
		/* scroll forward to group flag */
		do
		{
			line = file.readLine() ;
		} while ( line.indexOf("GROUP   1040") == -1 );

		/* read and ignore empty line
		*/
		file.readLine() ;

		/* line with the number of parameters */
		line = file.readLine() ;
		int nopars = Line2Ints(line)[0] ;

		ParamsNams = new String[nopars] ;

		int read =0 ;
		while ( read < nopars)
		{
			/* each line typically contains 10 string names.
			* Should we keep them uppercase or convert to lowercase?
			*/
			line = file.readLine() ;
			final String[] keys = line.trim().split("\\s+") ;
			for(int i=0 ; i < keys.length; i++)
				ParamsNams[read++] = keys[i] ;
		}
	} /* scan1040 */

	/** Read the Group 1041 of a header file.
	* @param file The ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scan1041(BufferedReader file) throws IOException
	{
		String line ;
		/* scroll forward to group flag */
		do
		{
			line = file.readLine() ;
		} while ( line.indexOf("GROUP   1041") == -1 );

		/* read and ignore empty line
		*/
		file.readLine() ;

		/* line with the number of parameters */
		line = file.readLine() ;
		int nopars = Line2Ints(line)[0] ;

		if ( nopars != ParamsNams.length )
		{
			/* throw IOexception here or set ParmsNams to null */
		}
		ParamsVals = new double[nopars] ;
		int read =0 ;
		while ( read < nopars)
		{
			/* each line typically contains 3 values.
			*/
			line = file.readLine() ;
			final double vals[] = Line2Doubles(line) ;
			for(int i=0 ; i < vals.length; i++)
				/* Avoid out-of-bounds exceptions here if dummy zeros
				* are in the ASCII file (contributing to vals[]) that are not counted in nopars.
				* See e.g. header.430_572; H. Pomstra, 2017-07-19
				*/
				if ( read < ParamsVals.length)
					ParamsVals[read++] = vals[i] ;
		}
	} /* scan1041 */

	/** Read the Group 1050 of a header file.
	* @param file The ASCII header file to be scanned.
	* @since 2016-08-02
	* @author Richard J. Mathar
	* @throws java.io.IOException If JPL data do not have the expected number of ASCII integers or doubles at some places.
	*/
	protected void scan1050(BufferedReader file) throws IOException
	{
		String line ;
		/* scroll forward to group flag */
		do
		{
			line = file.readLine() ;
		} while ( line.indexOf("GROUP   1050") == -1 );

		/* read and ignore empty line
		*/
		file.readLine() ;

		/* read and ignore line with the position index list
		*/
		file.readLine() ;

		/* line with the number of parameters */
		line = file.readLine() ;
		numberofcoefs = Line2Ints(line) ;

		/* line with the number of parameters */
		line = file.readLine() ;
		numberofcoefsets = Line2Ints(line) ;

	} /* scan1050 */

	/**
	* Calculate the position and velocity of body 'i' (nutations and
	* librations for large i) at epoch 'jultime' for a specific JPL ephemeris.<br>
	* We first read the coefficients valid for 'jultime', and then calculate the positions and velocities of the
	* planet.
	*
	* @param jultime Julian ephemeris epoch at which interpolation is wanted.
	* @param i Enumerated integer of the astronomical bodies: 1 Mercury, 2 Venus, 3
	*            Earth-Moon barycenter, 4 Mars, 5 Jupiter, 6 Saturn, 7 Uranus,
	*            8 Neptune, 9 Pluto, 10 Geocentric Moon, 11 Sun, 12 nutations
	*            in longitude and obliquity (if on file), 13 lunar librations
	*            (if on file).
	* @return array with solar system barycentric positions and velocity for
	*         planets and Sun or geocentric position and velocity for Moon. 
	*         If the associated field (librations etc) is not available, which may happen
	*         for some ephemerides at large i, returns null.
	* for
	*         all in units [km] and [km/day]. The order of components is: X, Y,
	*         Z, dX, dY, dZ. If i=12 first four components return Earth
	*         nutation in longitude and obliquity and their rates in units
	*         [rad] and [rad/day]. If i=13 array contains lunar librations
	*         angles phi, thita and psi and their rates in units [rad] and
	*         [rad/day].
	* @throws java.io.FileNotFoundException If the JPL ASCII header or file was not found or is not readable.
	* @throws java.io.InvalidObjectException If the object of the derived class was not configured properly.
	* @since 2016-08-22 return a [2][3] array, no longer a [6]-vector.
	*/
	public double[][] getPlanetPosvel(double jultime, int i) throws FileNotFoundException, InvalidObjectException
	{
		/* index in C/Java is one less than the target number
		*/
		final int coefidx = i-1 ;

		/* no data (for example for 3 libration or nutation fields in DE432..)
		*/
		if ( numberofcoefs[coefidx] == 0 )
			return null ;


		if ( readEphCoeff(jultime) == false )
		{
			throw new FileNotFoundException("File for " + denomber + " not found in " + patheph) ;
		}

		if ( readEphCoeff(jultime) && i <= 13 && i > 0 )
		{

			int interval = (int) ((jultime - ephemerisdates[0]) / intervalduration );
			double intervalstarttime = interval * intervalduration + ephemerisdates[0];
			double subintervalduration = 0;
			if (numberofcoefsets[coefidx] != 0)
				subintervalduration = intervalduration / numberofcoefsets[coefidx];

			int subinterval = (int) ((jultime - intervalstarttime) / subintervalduration );
			int numberstoskip = interval * numbersperinterval;

			/*
			* Starting at the beginning of the coefficient array, skip the
			* first "numbers_to_skip" coefficients. This puts the pointer on
			* the first piece of data in the correct interval.
			*/
			int pointer = numberstoskip ;

			/* Skip the coefficients for the first (i-1) planets */
			for (int j = 0; j < coefidx ; j++)
				pointer += numberofpoly[j] * numberofcoefsets[j] * numberofcoefs[j];

			/*
			* Skip the next subinterval *number_of_poly(i)*number_of_coefs(i) coefficients
			*/
			pointer += subinterval * numberofpoly[coefidx] * numberofcoefs[coefidx];

			double[][] coef = new double[numberofpoly[coefidx]][numberofcoefs[coefidx]];
			for (int j = 0; j < numberofpoly[coefidx]; j++)
			{
				for (int k = 0; k < numberofcoefs[coefidx]; k++)
				{
					/*
					* Read the pointer'th coefficient as the array entry
					* coef[j][k]
					*/
					coef[j][k] = ephemeriscoefficients[pointer];
					pointer++ ;
				}
			}

			/*
			* Calculate the chebyshev polynomial argument in the subinterval [-1,1]
			*/
			final double chebyshevtime = 2 * (jultime - (subinterval * subintervalduration + intervalstarttime)) 
				/ subintervalduration - 1;

			double[] positionpoly = new double[numberofcoefs[coefidx]];

			/* Calculate the Chebyshev position polynomials.
			* T_0(x)=1; T_1(x)=x, T_2(x)=2x^2-1
			*/
			positionpoly[0] = 1;
			positionpoly[1] = chebyshevtime;
			for (int j = 2; j < numberofcoefs[coefidx]; j++)
				positionpoly[j] = 2 * chebyshevtime * positionpoly[j-1] - positionpoly[j-2];

			double[][] ephemerisrv = new double[2][numberofpoly[coefidx]];

			/* Calculate the position of the i'th planet at jultime. */
			for (int j = 0; j < numberofpoly[coefidx]; j++)
			{
				ephemerisrv[0][j] = 0;
				for (int k = 0; k < numberofcoefs[coefidx]; k++)
					ephemerisrv[0][j] += coef[j][k] * positionpoly[k];

			}

			double[] velocitypoly = new double[numberofcoefs[coefidx]];

			/* Calculate the first derivatives of the Chebyshev polynomials.
			T'_0(x)=0; T'_1(x)=1. T'_2(x)=4x
			*/
			velocitypoly[0] = 0;
			velocitypoly[1] = 1;
			velocitypoly[2] = 4 * chebyshevtime;
			for (int j = 3; j < numberofcoefs[coefidx]; j++)
				velocitypoly[j] = 2 * chebyshevtime * velocitypoly[j-1] + 2 * positionpoly[j-1] - velocitypoly[j-2];

			/* Calculate the velocity of the i'th planet. */
			for (int j = 0 ; j < numberofpoly[coefidx]; j++)
			{
				ephemerisrv[1][j] = 0;
				for (int k = 0; k < numberofcoefs[coefidx]; k++)
					ephemerisrv[1][j] += coef[j][k] * velocitypoly[k];

				/*
				* The next line accounts for differentiation of the iterative
				* formula with respect to chebyshev time with the product rule. Essentially, if dx/dt
				* = (dx/dct) times (dct/dt), the next line includes the factor
				* (dct/dt) so the units are km/day.
				*/
				ephemerisrv[1][j] *= 2.0 * numberofcoefsets[coefidx] / intervalduration ;

			}
			return ephemerisrv;
		}
		else
			return null ;

	} /* getPlanetPosvel */

} /* DEheader */


==> anc/de/mpg/mpia/jderead/DEheaderAccept.java <==
package de.mpg.mpia.jderead  ;

import java.io.FilenameFilter ;
import java.io.File ;

/*!************************************************
* Filter for header files of the format header.4xx_* .
*
* This is a filter interface to select file/directory combinations where the file
* starts with "header.", the emphemeris number and potentially an underscore with another number.
* The main purpose is to allow to run the program if any single of the
* variants of the header files with underscores is found in the
* ASCII file directory.
* @author Richard J. Mathar
* @since @2016-08-03
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
*/
public class DEheaderAccept implements FilenameFilter
{
	/** The file name head component of the form header.4xx
	*/
	private String nameStrt ;

	/** The file name head component of the form header.4xx
	*/
	private String ephdir ;

        /** Ctor
	* @param ephdir The name of the directory with the JPL DE headers and files.
	* @param denomber The DE revision number in the range above 400.
        * @author R. J. Mathar
        * @since 2016-08-03
        */
        DEheaderAccept(String ephdir, int denomber)
        {
		nameStrt = new String("header.") + String.valueOf(denomber) ;
		this.ephdir = ephdir ;
        } /* ctor */

        /** Accept files that have the from header.emphemerisnumberanytrailer .
        * @param dir The directory in which the file is located.
        * @param name The name of the file.
	*   That means the full path name if the directory is stripped.
        * @return True if this is likely a valid DExx header file name.
	*   This means it must be a file (not a directory) and be readable.
        * @author R. J. Mathar
        * @since 2016-08-03
        */
        public boolean accept(File dir, String name)
        {
                /* name of the file needs to start with "header.<ephemerisnumber>" to be
                * accepted.
                */
                if ( name.startsWith(nameStrt) )
                {
                        /* the correponding directory needs to have that file.
                        */
                        File fulldir = new File(ephdir,name) ;

                        if ( fulldir.canRead() )
                        {
				/* reject diretories here...
				*/
                                return fulldir.isFile() ;
                        }
                        else
                                return false ;
                }
                else
                        return false ;
        } /* accept() */

} /* DEheaderAccept */


==> anc/de/mpg/mpia/jderead/Main.java <==
package de.mpg.mpia.jderead ;

import java.io.Console;

/**
* Sample program that calculates position and velocity
* of all planets, Moon, Sun, earth nutation and the lunar librations for one
* date and each selected JPL planetary ephemeris version.
*
* @author Richard J. Mathar
* @version 1.7 2020-06-24
* @since 2020-06-24 de440 and de441 added
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
*/
public class Main
{
	/**
	* This program carries out a test for one date referred in variable
	* 'jdepoch' and any JPL planetary ephemeris referred in variable 'nde' and
	* calculate the position and velocity of all planets, Moon, Sun, earth
	* nutation and the lunar librations.
	*
	* ASCII ephemeris files can be found in the program folder or in any
	* referred in variable 'eph_path'.
	* @param args If the argument list is empty, pameters are queried interactively.
	*  If there arguments, there must be two: first an integer in the 4xx range
	*  deciding on the JPL ephemerides to be used, second the directory name of
	*  the directory that contains the ephemerides files (absolute or relative to
	*  the caller's working directory).
	*/
	public static void main(String[] args)
	{

		String nl = System.getProperty("line.separator");

		/*
		 * Create instance of class that contains method for calculation of
		 * Chebyshev polynomials.
		 */
		/* Julian date for calculation. */
		double jdepoc = 2440400.5;

		/* default JPL ephemeris version. */
		int nde = DEheader.defaultNumeph() ;

		/* Path to ASCII ephemeris files. */
		String ephpath = DEheader.defaultPatheph() ;

		if ( args == null || args.length ==0 )
		{
			Console con = System.console();
			/* Program dialog for input of parameters. */
			con.printf(nl + "%s " + nl, "Main program for library 'JDEread'.");
			con.printf("%s " + nl, "");
			con.printf("%s %d" + nl, "Enter number of JPL ephemeris version, default: ",nde);
			String scon = con.readLine();
			if (scon.length() > 0)
				nde = Integer.parseInt(scon);
	
			con.printf("%s %f" + nl, "Julian date for calculation, default: ",jdepoc) ;
			scon = con.readLine();
			if (scon.length() > 0)
				jdepoc = Double.parseDouble(scon);
	
			con.printf("%s %s" + nl, "Path to ASCII ephemeris files, default: ",ephpath);
			scon = con.readLine();
			if (scon.length() > 0)
				ephpath = scon ;
		}
		else
		{
			for(int optind =0 ; optind < args.length ; optind++)
			{
				if ( args[optind].compareTo("-C") == 0 )
				{
					optind++ ;
					ephpath = args[optind] ;
				}
				else if ( args[optind].compareTo("-E") == 0 )
				{
					optind++ ;
					nde = Integer.parseInt(args[optind]) ;
				}
				else if ( args[optind].compareTo("-D") == 0 )
				{
					optind++ ;
					jdepoc = Double.parseDouble(args[optind]) ;
				}
			}
		}

		System.out.printf(nl + "%s%3d%s%3d " + nl, "DE-0", nde, "LE-0", nde) ;
		System.out.printf("JDEPOC: %10.1f" + nl, jdepoc);
		System.out.printf("%s" + nl, "             X                       Y                       Z ") ;
		System.out.printf("%s" + nl, "             XD                      YD                      ZD") ;

		/* Define base class instance for JPL ephemeris parameters. */
		DEheader de ;
		try {
			/* Creat specific instance for variable de. */
			switch (nde)
			{
			case 102:
				de = new DE102(ephpath) ;
				break ;
			case 405:
				de = new DE405(ephpath) ;
				break ;
			case 406:
				de = new DE406(ephpath) ;
				break ;
			case 418:
				de = new DE418(ephpath) ;
				break ;
			case 421:
				de = new DE421(ephpath) ;
				break ;
			case 422:
				de = new DE422(ephpath) ;
				break ;
			case 423:
				de = new DE423(ephpath) ;
				break ;
			case 424:
				de = new DE424(ephpath) ;
				break ;
			case 430:
				de = new DE430(ephpath) ;
				break ;
			case 432:
				de = new DE432(ephpath) ;
				break ;
			case 434:
				de = new DE434(ephpath) ;
				break ;
			case 435:
				de = new DE435(ephpath) ;
				break ;
			case 436:
				de = new DE436(ephpath) ;
				break ;
			case 438:
				de = new DE438(ephpath) ;
				break ;
			case 440:
				de = new DE440(ephpath) ;
				break ;
			case 441:
				de = new DE441(ephpath) ;
				break ;
			default:
				System.out.printf("Unsupported ephemeris version %d" + nl, nde) ;
				return ;
			}
		}
		catch( Exception ex)
		{
			System.out.printf("%s%s", "Error = ", ex.toString()) ;
			return ;
		}
	
		try{
			/* Calculate and print results. */
			for (int i = 1; i < 14; i++)
			{
				double[][] posvel = de.getPlanetPosvel(jdepoc, i) ;
				if ( posvel != null)
				{
					/* convert from km to AU
					*/
					if ( i <= 11)
						for(int j=0 ; j < posvel.length; j++)
						{
							for(int dir=0 ; dir < posvel[0].length; dir++)
								posvel[j][dir] /= de.getAU() ;
						}
		
					System.out.printf("%2d", i) ;
					for(int dir=0 ;  dir < posvel[0].length ; dir++)

						System.out.printf(" %22.18f", posvel[0][dir]);
					System.out.printf(nl) ;
					System.out.printf("  ");
					for(int dir=0 ;  dir < posvel[0].length ; dir++)

						System.out.printf(" %22.18f", posvel[1][dir]);
					System.out.printf(nl) ;
				}
	
			}
		}
		catch( Exception ex)
		{
			System.out.printf("%s%s", "Error = ", ex.toString());
			return ;
		}
	} /* main */
} /* Main */


==> anc/de/mpg/mpia/jderead/MainTest.java <==
package de.mpg.mpia.jderead ;

import java.io.BufferedReader;
import java.io.Console;
import java.io.FileReader;
import java.io.IOException;
import java.io.FileNotFoundException;
import java.io.InvalidObjectException ;

/**
* Sample test program which reproduces the original JPL TESTEPH using test
* examples computed from the original JPL ephemeris.
*
* @author R. J. Mathar
* @version 1.7 2022-06-24
* @since 2022-06-25 de440 and de441 added
* @see <a href="https://arxiv.org/abs/1608.04340">arxiv:1608.04340</a>
*/
public class MainTest
{

	/**
	* This program is a Java version of the original JPL test
	* "https://ssd.jpl.nasa.gov/pub/eph/planets/fortran/testeph.f". 'Testpo.***'
	* files can be found in
	* "https://ssd.jpl.nasa.gov/ftp/eph/planets/ascii/de***" and must be in the
	* same directory with the ephemeris files 'ascpyyyy.xxx'.
	* @param args If the command line is entered without arguments, interactive version.
	*  If there are arguments, there must be up to two of them: first the option -E followed
	*  by an integer given the number of the ephemerides in the 4xx range, second the option
	*  -C followed the name of the
	*  directory that keeps the ephermides files, absolute or relative to the
	*  caller's working directory.
	*/
	public static void main(String[] args)
	{

		String scon = "";
		String nl = System.getProperty("line.separator");
		long dt = 0;
		int ntarg;
		int nctr;
		int ncoord;
		int nerr = 0;
		int ntrue = 0;
		int nnan = 0;
		double et;
		double xi;
		double del;
		String line = "";
		String ts = "";
		String cs = "";
		/* Choice of JPL ephemeris version. */
		int nde = 432;
		String eph_path = ".";

		if ( args == null || args.length == 0 )
		{
			Console con = System.console();
			/* Program dialog for input of parameters. */
			System.out.printf(nl + "%s " + nl, "Test program for library 'JDEread'.");
			System.out.printf("%s " + nl, "");
			System.out.printf("%s %d" + nl, "Enter number of JPL ephemeris version, default: ",nde);
			scon = con.readLine();
			if (scon.length() > 0)
				nde = Integer.parseInt(scon);
	
			System.out.printf("%s " + nl, "Path to ASCII ephemeris files: (default: current working directory)");
			/* Path to ASCII ephemeris file */
			eph_path = con.readLine();
		}
		else
		{
			/* collect command line arguments.
			* The first few ones will probably be -cp . -jar and the like, which
			* are not scanned here.
			*/
			for(int optind =0 ; optind < args.length ; optind++)
			{
				if ( args[optind].compareTo("-C") == 0 )
				{
					optind++ ;
					eph_path = args[optind] ;
				}
				else if ( args[optind].compareTo("-E") == 0 )
				{
					optind++ ;
					nde = Integer.parseInt(args[optind]) ;
				}
			}
		}

		/* Define base class instance for parameters of JPL ephemerides. */
		DEheader de;

		String filename ;

		try {
			/*
			 * Creat specific instance for variable 'de' and specifies the name of
			 * the test file, who to be located together with ASCII ephemeris files.
			 */
			switch (nde)
			{
			case 102:
				de = new DE102(eph_path);
				filename = de.getPathEph() + "testpo.102";
				break;
			case 405:
				de = new DE405(eph_path);
				filename = de.getPathEph() + "testpo.405";
				break;
			case 406:
				de = new DE406(eph_path);
				filename = de.getPathEph() + "testpo.406";
				break;
			case 418:
				de = new DE418(eph_path);
				filename = de.getPathEph() + "testpo.418";
				break;
			case 421:
				de = new DE421(eph_path);
				filename = de.getPathEph() + "testpo.421";
				break;
			case 422:
				de = new DE422(eph_path);
				filename = de.getPathEph() + "testpo.422";
				break;
			case 423:
				de = new DE423(eph_path);
				filename = de.getPathEph() + "testpo.423";
				break;
			case 424:
				de = new DE424(eph_path);
				filename = de.getPathEph() + "testpo.424";
				break;
			case 430:
				de = new DE430(eph_path);
				filename = de.getPathEph() + "testpo.430";
				break;
			case 432:
				de = new DE432(eph_path);
				filename = de.getPathEph() + "testpo.432";
				break;
			case 434:
				de = new DE434(eph_path);
				filename = de.getPathEph() + "testpo.434";
				break;
			case 435:
				de = new DE435(eph_path);
				filename = de.getPathEph() + "testpo.435";
				break;
			case 436:
				de = new DE436(eph_path);
				filename = de.getPathEph() + "testpo.436";
				break;
			case 438:
				de = new DE438(eph_path);
				filename = de.getPathEph() + "testpo.438";
				break;
			case 440:
				de = new DE440(eph_path);
				filename = de.getPathEph() + "testpo.440";
				break;
			case 441:
				de = new DE441(eph_path);
				filename = de.getPathEph() + "testpo.441";
				break;
			default:
				System.out.printf("Unsupported ephemeris version %d"+ nl,nde) ;
				return;
			}
		}
		catch (Exception e)
		{
			System.out.printf("%s%s", "Error = ", e.toString());
			return ;
		}

		System.out.printf(nl + "%s%3d%s%3d " + nl, "DE-0", nde, "LE-0", nde);
		System.out.printf("%s" + nl, " -- jed --   t#   c#   x#   --- jpl value ---"
		           + "   --- user value --   -- difference --");

		/*
		 * Read the test file, calculated specified coordinate and printed along
		 * with their difference.
		 */
		try
		{
			FileReader file = new FileReader(filename);
			BufferedReader buff = new BufferedReader(file);

			do
			{
				line = buff.readLine();
			} while (!line.contains("EOT"));



			line = buff.readLine();
			long t1 = System.currentTimeMillis();
			while (line != null)
			{
				/* Julian Ephemeris Date. Need to start at 15 because
				* negative numbers appear in testpo.441 at this place
				*/
				et = Double.parseDouble(line.substring(15, 25));
				/*
				* 1-based target number (1-Mercury, ...,3-Moon Barycenter Earth, ,,,9-Pluto, 10-Moon,
				* 11-Sun, 12-Nutations, 13-Lunar mantle
				*/
				ts = line.substring(26, 28);
				ntarg = Integer.parseInt(ts.trim());

				/* 1-based center number (same codes as target number) */
				cs = line.substring(29, 31);
				nctr = Integer.parseInt(cs.trim());

				/* 1-based coordinate number (1-x, 2-y, ... 6-zdot) */
				ncoord = Integer.parseInt(line.substring(33, 34));

				/* coordinate [au, au/day] */
				xi = Double.parseDouble(line.substring(36, 64));

				/*
				* Calulated position and velocity of the point 'ntarg' with
				* respect to 'nctr'. Values are 0-based, rv[0] position, rv[1] velocity
				*/
				double [][] rv = j_Pleph(de, et, ntarg, nctr);

				if ( ntarg <=13 && nctr <= 13)
				{
					/* convert from km to AU
					*/
					for(int i=0 ; i < rv.length ; i++)
					for(int dir=0 ; dir < rv[0].length ; dir++)
						rv[i][dir] /= de.getAU() ;
				}

				/* ther are some high ncoord values, where the values are not three components but less.
				*/
				final int posveltarg = (ntarg <= 11) ? ntarg : ntarg-2 ;
				int[] rvidx = new int[2] ;
				rvidx[0] = (ncoord-1)/de.numberofpoly[posveltarg-1] ;
				rvidx[1] = (ncoord-1)%de.numberofpoly[posveltarg-1] ;

				del = StrictMath.abs(rv[rvidx[0]][rvidx[1]] - xi);
				if ((ntarg == 15) && (ncoord == 3))
				{
					del = del / (0.23 * (et - 2451545.0));
				}
				if ((ntarg == 15) && (ncoord == 6))
				{
					del = del * 0.01 / (1.0 + (et - 2451545.0) / 36525.0);
				}

				if (del >= 1.0e-13)
				{
					System.out.printf("%s", "*****  WARNING : next difference >= 1.0E-13  *****");
					nerr++ ;
				}
				else
				{
					if (Double.isNaN(del))
						nnan++ ;
					else
						ntrue++ ;
				}


				System.out.printf("%10.1f%5d%5d%5d%20.13f%20.13f%13.5e" + nl, et, ntarg, nctr, ncoord, xi,
				           rv[rvidx[0]][rvidx[1]], del);
				line = buff.readLine();
			}
			long t2 = System.currentTimeMillis();
			dt = t2 - t1;
			buff.close();
		}
		catch (IOException e)
		{
			System.out.printf("%s%s", "Error = ", e.toString());
		}
		System.out.printf("ok: %d, NaN: %d, err: %d; time: %d msec" + nl, ntrue, nnan, nerr, dt);
	} /* main */

	/**
	* Compute the position and velocity of the point 'ntarg' with respect
	* to 'ncent'. This method is Java version of the procedure 'PLEPH', which
	* not repeats fortran source exactly, but return a similar result.
	*
	* @param de
	*            Class containing the parameters of the JPL ephemeris and
	*            coefficients of the Chebyshev polynomials.
	* @param et
	*            julian ephemeris date at which interpolation is wanted.
	* @param ntarg
	*            integer number of target point: 1 = MERCURY, 2 = VENUS, 3 =
	*            EARTH, 4 = MARS, 5 = JUPITER, 6 = SATURN , 7 = URANUS, 8 =
	*            NEPTUNE, 9 = PLUTO, 10 = MOON, 11 = SUN, 12 = SOLAR-SYSTEM
	*            BARYCENTER, 13 = EARTH-MOON BARYCENTER, 14 = NUTATIONS
	*            (LONGITUDE AND OBLIQ), 15 = LIBRATIONS, IF ON EPH FILE.
	* @param ncent
	*            integer number of center point, same enumeration as for 'ntarg'
	* @return array with positions in [AU] and velocity in [AU/day]. In the
	*         case of nutations the first four number will be set to nutations
	*         and rate in [rad] and [rad/day] respectively. If 'ntarg=15' in
	*         [rad] and [rad/day].
	* @throws java.io.FileNotFoundException If a file of the ephemeris is not found.
	* @throws java.io.InvalidObjectException If the Java object class is not initialized properly.
	* @since 2016-08-22 New interface getPlanetPosvel() returns array, not vector.
	*/
	public static double[][] j_Pleph(DEheader de, double et, int ntarg, int ncent) 
			throws FileNotFoundException, InvalidObjectException
	{
		double[][] t_rv = new double[2][3];

		try {
			/*
			* Calculate the solar system barycentric position and velocity of the
			* body 'ntarg'
			*/
			switch (ntarg)
			{
			case 3:
				double[][] e_rv = de.getPlanetPosvel(et, 3);
				double[][] m_rv = de.getPlanetPosvel(et, 10);
				for (int i = 0; i < t_rv.length ; i++)
					for(int dir =0 ; dir < t_rv[0].length ; dir++)
						t_rv[i][dir] = e_rv[i][dir] - m_rv[i][dir] / (1.0 + de.getEMRAT());
				break;
			case 10:
				e_rv = de.getPlanetPosvel(et, 3);
				m_rv = de.getPlanetPosvel(et, 10);
				for (int i = 0; i < t_rv.length; i++)
					for (int dir = 0; dir < t_rv[0].length; dir++)
						t_rv[i][dir] = e_rv[i][dir] + m_rv[i][dir] * de.getEMRAT() / (1.0 + de.getEMRAT());
				break;
			case 12:
				for (int i = 0; i < t_rv.length ; i++)
					for(int dir=0 ; dir < t_rv[0].length ; dir++)
						t_rv[i][dir] = 0.0;
				break;
			case 13:
				t_rv = de.getPlanetPosvel(et, 3);
				break;
			case 14:
				t_rv = de.getPlanetPosvel(et, 12);
				break;
			case 15:
				t_rv = de.getPlanetPosvel(et, 13);
				break;
			default:
				t_rv = de.getPlanetPosvel(et, ntarg);
				break;
			}
		}
		catch( Exception ex)
		{
			throw ex ;
		}

		double[][] c_rv = new double[t_rv.length][t_rv[0].length];
		/*
		* Calculate the solar system barycentric position and velocity of the
		* body 'ncent'
		*/
		switch (ncent)
		{
		case 3:
			double[][] e_rv = de.getPlanetPosvel(et, 3);
			double[][] m_rv = de.getPlanetPosvel(et, 10);
			for (int i = 0; i < c_rv.length; i++)
			for (int dir = 0; dir < c_rv[0].length; dir++)
				c_rv[i][dir] = e_rv[i][dir] - m_rv[i][dir] / (1.0 + de.getEMRAT());
			break;
		case 10:
			e_rv = de.getPlanetPosvel(et, 3);
			m_rv = de.getPlanetPosvel(et, 10);
			for (int i = 0; i < c_rv.length ; i++)
			for (int dir = 0; dir < c_rv[0].length ; dir++)
				c_rv[i][dir] = e_rv[i][dir] + m_rv[i][dir] *de.getEMRAT() / (1.0 + de.getEMRAT());
			break;
		case 13:
			c_rv = de.getPlanetPosvel(et, 3);
			break;
		case 0:
		case 12:
		case 14:
		case 15:
			for (int i = 0; i < c_rv.length; i++)
			for (int dir = 0; dir < c_rv[0].length; dir++)
				c_rv[i][dir] = 0.0;
			break;
		default:
			c_rv = de.getPlanetPosvel( et, ncent);
			break;
		}

		double[][] tmc_rv = new double[t_rv.length][t_rv[0].length];
		/* Calculate the relative position and velocity */
		for (int i = 0; i < tmc_rv.length ; i++)
		for (int dir = 0; dir < tmc_rv[0].length ; dir++)
			tmc_rv[i][dir] = t_rv[i][dir] - c_rv[i][dir];
		return tmc_rv;
	} /* j_Pleph */
} /* MainTest */


==> anc/de/mpg/mpia/jderead/package.html <==

<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN">
<html>
    <head>
        <title></title>
        <meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
    </head>
    <body>
        <p>The JAVA library is designed to read JPL DE/LE
            ephemerides and to calculate the position and velocity of the Sun,
            Moon, eight major planets and Pluto, also the earth nutations and
            the lunar librations if they are part of the ephemeris.</p>
        <p>The library is an update of Peter Hristzov's JDEread 1.4 of July 2013
           in the sourceforge project <a href="https://sourceforge.net/projects/jderead/">JDEread</a>.
    </body>
</html>


==> anc/de/mpg/mpia/jderv/BulletinB.java <==
package de.mpg.mpia.jderv ;

import java.io.File;
import java.io.BufferedReader ;
import java.io.FileReader ;
import java.io.FilenameFilter ;
import java.util.Locale ;
import java.util.Formatter ;
import java.util.Vector ;

import de.mpg.mpia.jderead.* ;

import org.jastronomy.jsofa.* ;

/** A reader for Bulletin B of the Earth Rotation Service for Earth polar motion parameters.
* @author Richard J. Mathar
* @since 2016-08-07
*/
public class BulletinB
{
	/** index  of the pole coordinate x component in recorded vector */
	static public final int XPOLE = 0 ;

	/** index  of the pole coordinate y component in recorded vector */
	static public final int YPOLE = 1 ;

	/** index  of the CIP pole offset dX in recorded vector */
	static public final int DX = 2 ;

	/** index  of the CIP pole offset dY in recorded vector */
	static public final int DY = 3 ;

	/** index  of the time difference UT1 and UTC in recorded vector */
	static public final int DUT1 = 4 ;

	/** A vector of available MJD values in the bulletins
	*/
	protected Vector<Integer> Mjd ;

	/** A list of available values in the bulletins.
	* Each item contains X (mas), Y (mas), dX (mas) dY (mas) and dut1 (sec) associated with
	* the same index in the vector Mjd.
	*/
	protected Vector<double[]> XY ;

	String pathIers ;

	/** Default ctor without knowledge of the offsets.
	* @param pathcvs The directory which holds the bulletinb-*.csv files.
	*/
	public BulletinB(String pathcvs)
	{
		pathIers = pathcvs ;
		if ( pathIers.startsWith("~" + File.separator) )
			pathIers = System.getProperty("user.home") + pathIers.substring(1) ;

		Mjd = new Vector<Integer>() ;
		XY = new Vector<double[]>() ;

		/* try to read all available bulletin files bulltinb-*.csv .
		*/
		FilenameFilter csvfilt = new BulletinBAccept(pathcvs) ;
		File ephdir = new File(pathcvs) ;
		File[] csvFiles = ephdir.listFiles(csvfilt) ;

		for(int i=0 ; i < csvFiles.length ; i++)
			scanCsv(csvFiles[i]);

	} /* ctor */

	/** search the environment variable iers_dir and use it as a IERS directory default
        * @return the file name of a suitable directory if iers_dir was set
	* @since 2016-09-01
        */
        static public String defaultPath()
        {
                String idir = System.getenv("iers_dir") ;

		String iersdir="" ;
		if ( idir == null)
			;
		else
		{
			if ( idir.startsWith("~" + File.separator) )
				idir = System.getProperty("user.home") + idir.substring(1) ;
                        File ifil = new File(idir) ;
                        if ( ifil.isFile() )
                                ifil = ifil.getParentFile() ;
                        if ( ifil.exists() && ifil.canRead() )
                                iersdir= ifil.getAbsolutePath() ;
                }
                return iersdir ;
        } /* defaultPath */


	/** Read the x, y (TIO) values and dx dy and dUT1 at the specified date.
	* @param j The date of the observation.
	* @return The 2 values of the TIO, the two values of the CIP shifts and the dUT1 in that order as a vector of doubles.
	*  All values are in [rad] with the exception of the time difference (returned in [s]),  
	*  whereas the published values are in [mas].
	*  If not found in the table of known values, returned as zeros.
	*/
	double[] valueAt(final JSOFA.JulianDate j)
	{
		double[] xys = new double[5] ;
		/* derive a modified julian date for j, rounding down to days */
		final int mjd = (int) ( j.djm0 -JSOFA.DJM0 + j.djm1) ;

		for( int i=0 ; i < Mjd.size() ; i++)
		{
			if ( Mjd.elementAt(i).intValue() == mjd )
			{
				/* convert data from mas to radians.
				*/
				xys[XPOLE] = JSOFA.DMAS2R *XY.elementAt(i)[XPOLE] ;
				xys[YPOLE] = JSOFA.DMAS2R *XY.elementAt(i)[YPOLE] ;
				xys[DX] = JSOFA.DMAS2R *XY.elementAt(i)[DX] ;
				xys[DY] = JSOFA.DMAS2R *XY.elementAt(i)[DY] ;
				/* convert from ms to seconds
				*/
				xys[DUT1] = 0.001* XY.elementAt(i)[DUT1] ;
				break;
			}
		}

		return xys ;
	} /* valueAt */

	/** Read the X and Y values from a CVS file of Bulletin B.
	* This scans the x and y values of the polar motion and the offsets dx and dy of the TIO.
	* The data that were retrieved are stored in the local vector and are
	* available through the valueAt() function.
	* @param fname The file bulletinb-???.csv to be scanned.
	*/
	protected void scanCsv(File fname)
	{
		FileReader file ;
		BufferedReader buff;
		try
		{
			file = new FileReader(fname) ;
			buff = new BufferedReader(file) ;
		}
		catch( Exception ex)
		{
			return ;
		}

		String ascline ;
		do
		{
			try 
			{
				ascline = buff.readLine() ;
			}
			catch(Exception ex)
			{
				return ;
			}
			if (ascline == null)
				/* reached EOF */
				break;

                        /* skip lines that start with the MJD tag; usually the first line of the CSV files
                        */
                        if ( !ascline.startsWith("MJD") )
                        {
				/* split at semicolons
				*/
				String [] fields = ascline.trim().split(";") ;
				if (fields.length == 23 )
				{
					double[] thisxy = new double[5] ;

					/* yearly files have empty records in the Type field
					*/
					if ( (fields[4].length() ==0 || fields[4].compareTo("final") ==0 || fields[4].compareTo("prediction") == 0 )
						&&
						(fields[14].length() == 0 || fields[14].compareTo("final") ==0 || fields[14].compareTo("prediction") == 0 )
						)
					{
						int dat = Integer.parseInt(fields[0]) ;
						double Xpol = Double.parseDouble(fields[5]) ;
						double Ypol = Double.parseDouble(fields[7]) ;
						double dut1 = Double.parseDouble(fields[10]) ;
						double dX = Double.parseDouble(fields[19]) ;
						double dY = Double.parseDouble(fields[21]) ;
						/* Figure out whether we already have an entry for this date.
						* Initial knowledge says no.
						*/
						boolean known = false ;
						for(int i=0 ; i < Mjd.size() ; i++)
						{
							/* is that mjd already in the table, so we would wish to update
							* the values if the older values were predicitions only?
							*/
							if ( Mjd.elementAt(i).intValue() == dat )
							{
								/* replace if this was only a prediction up to here, which means,
								* if the current line is a final number.
								*/
								if ( fields[4].length() ==0 || fields[4].compareTo("final") ==0 )
								{
									XY.elementAt(i)[XPOLE] = Xpol ;
									XY.elementAt(i)[YPOLE] = Ypol ;
								}

								if ( fields[14].length() == 0 || fields[14].compareTo("final") ==0 )
								{
									XY.elementAt(i)[DX] = dX ;
									XY.elementAt(i)[DY] = dY ;
								}

								if ( fields[9].length() == 0 || fields[9].compareTo("final") ==0 )
									XY.elementAt(i)[DUT1] = dut1 ;

								known = true;
								break;
							}
						}
						if ( ! known)
						{
							Integer mjd = new Integer(fields[0]) ;
							double[] vals = {Xpol, Ypol, dX, dY, dut1} ;
							Mjd.add(dat) ;
							XY.add(vals) ;
						}
					}
				}
				else
					System.err.println("Warning: skipping "+ascline) ;
                        }
                } while(ascline != null) ;

	} /* scanCsv */


	/** Read all available Bulletin B files and report the result on stdout.
	* Usage:
	*  java -cp . de.mpg.mpia.jderv.BulletinB -jar jderv.jar [-C directory]
	* @since 2016-08-08
	* @param args The command line arguments. The only supported argument
	*   is the option -C followed by the name of a directory, which specifies
	*   the directory where the bulletin files are located. If that option
	*   is missing, the working directory of the caller is used.
	*/
	static public void main(String[] args)
	{
		/* run a test to get the (x,y,dx,dy,dut1) values of the recent three months
		*/
		try
		{
			/* get time stamp now. Note that it seems that the MJD
			* in the bulletin are with respect to UTC dates, not TT, but this should
			* not matter as they are only representing a resolution of one day.
			*/
			JDtt jd = new JDtt() ;
			/* scroll backwards 3 months 
			*/
			jd.djm1 -= 3*30 ;
			/* define the directory name which should contain the bulletin(s)
			*/
			String ephpath = BulletinB.defaultPath() ;
			for(int optind =0 ; optind < args.length ; optind++)
	                {
				if ( args[optind].compareTo("-C") == 0 )
				{
					optind++ ;
					ephpath = args[optind] ;
				}
			}
	
			BulletinB bb = new BulletinB(ephpath) ;
			/* print 100 days, so the last 10 of these would contain only predictions...
			*/
			for(int i=0 ; i < 100 ; i++)
			{
				double[] vals = bb.valueAt(jd) ;
				System.out.print( (int)(jd.toDouble()-JSOFA.DJM0)) ;
				for(int v=0 ; v < vals.length ; v++)
					System.out.print(" " + vals[v]) ;
				System.out.println() ;

				/* advance clock by a day */
				jd.djm1 ++ ;
			}
		}
		catch(Exception ex)
		{
			System.err.println(ex.toString()) ;
		}

	} /* main */

} /* BulletinB */


==> anc/de/mpg/mpia/jderv/BulletinBAccept.java <==
package de.mpg.mpia.jderv  ;

import java.io.FilenameFilter ;
import java.io.File ;

/*************************************************
* A file filter that accepts header file names of the format bulltinb-*.csv.
*
* This is a filter interface to select file/directory combinations where the file
* starts with "bulletinb-" and ends with the suffix ".csv" . The purpose is
* to allow the program to scan all collections of Bulletin B CSV files in
* a directory and build a linear list of all parameters for the supported days.
* @author Richard J. Mathar
* @since 2016-08-03
* @since 2016-08-16 Also support the yearly file format 
*/
public class BulletinBAccept implements FilenameFilter
{
	/** The file name head component of the form header.4xx
	*/
	private String iersdir ;

        /** Ctor
	* @param iersdir The name of the directory with the JPL DE headers and files.
        * @since 2016-08-03
        */
        BulletinBAccept(String iersdir)
        {
		this.iersdir = iersdir ;
        } /* ctor */

        /** Accept files that have the form bulletinb-???.csv
        * @param dir The directory in which the file is located.
        * @param name The name of the file.
	*   That means the full path name if the directory is stripped.
        * @return True if this is likely a valid Bulletin B csv file name.
	*   This means it must be a file (not a directory) and be readable.
        * @since 2016-08-03
	* @since 2019-11-10 Also support the eopc04_14* file names
        */
        public boolean accept(File dir, String name)
        {
                if ( ( name.startsWith("bulletinb-") || name.startsWith("eopc04_") ) && name.endsWith(".csv") )
                {
                        /* the correponding directory needs to have that file.
                        */
                        File fulldir = new File(iersdir,name) ;

                        if ( fulldir.canRead() )
                        {
				/* reject diretories here...
				*/
                                return fulldir.isFile() ;
                        }
                        else
                                return false ;
                }
                else
                        return false ;
        } /* accept() */

} /* BulletinBAccept */


==> anc/de/mpg/mpia/jderv/JDErv.java <==
package de.mpg.mpia.jderv ;

import java.util.Calendar ;
import java.util.SimpleTimeZone ;
import java.io.File ;

import de.mpg.mpia.jderead.* ;
import org.jastronomy.jsofa.* ;

/** A class that reads JPL ephemerides and computes barycentric velocities for a specific datum.
* The "J" in the name indicates Java, the "DE" indicates that the data base
* uses DExxx ephemerides, and the "rv" stands for radial velocity.
* @author Richard J. Mathar
* @version 1.6 2017-05-01
*/
public class JDErv
{
	/** JPL ephemerides data
	*/
	DEheader ephem ;

	/** Observer's position measured in geodetic angles (radians) and sea level (meters).
	*/
	JSOFA.GeodeticCoord obsPos ;

	/** Observer's geocentric position in xyz Cartesian coordinates [meters]
	*/
	double[] obsPosxyz ;

	/** Difference in time sampling [d]
	*/
	double deltat ;

	/** Number of samples along time axis
	*/
	int samples ;

	/** Pointing direction [radians]
	*/
	JSOFA.SphericalCoordinate pointing ;

	/** Start time of observations [Julian days TT]
	*/
	double Dstart ;


	/** Ctor that defines a batch job of constructing velocities for a range of times.
	* @param de Ephemeris to be interpreted.
	* @param obs Geodetic location of the observer in WGS84 coordinates.
	* @param dt Difference between time stamps [d]
	* @param s Number of time samples to be taken
	* @param direct Viewing projection. [0] Pointing direction in ra (hours). [1] dec (degrees)
	*    If null all 3 components of the velocity are printed, and no
	*    reduction of the radial velocity that stems from aberration is attempted.
	* @param jstart Julian date of the first time stamp.
	* @param verbose Indicates whether the observer position should be printed or not.
	*/
	JDErv(DEheader de, JSOFA.GeodeticCoord obs, double dt, int s, double[] direct, double jstart, boolean verbose)
	{
		ephem = de ;
		obsPos = obs ;
		deltat = dt ;
		samples = s ;
		Dstart = jstart ;

		try
		{
			/* assuming WGS84 reference coordinates for the observer's position
			*/
			obsPosxyz = JSOFA.jauGd2gc(1, obsPos.elong, obsPos.phi, obsPos.height) ;

			if ( verbose)
			{
				System.out.printf("# OBSGEO-X = %e / [m]%n",obsPosxyz[0]) ;
				System.out.printf("# OBSGEO-Y = %e / [m]%n",obsPosxyz[1]) ;
				System.out.printf("# OBSGEO-Z = %e / [m]%n",obsPosxyz[2]) ;
			}
		}
		catch(Exception ex)
		{
			System.err.println(ex.toString()) ;
		}

		if ( direct != null)
		{
			/* 24 hrs = 2*Pi radians = 360 deg, factor 15.
			* Ctor fed with angles in units of radians.
			*/
			pointing = new JSOFA.SphericalCoordinate( JSOFA.jauAnp(Math.toRadians(15.*direct[0])), 
						Math.toRadians(direct[1]) ) ;
		}

		if ( verbose)
		{
			if ( pointing != null)
			{
				int[] ihmsf = new int [4] ;
				char sign = JSOFA.jauA2tf(1,pointing.alpha,ihmsf) ;
				System.out.printf("# RA = %f / [deg] %02d:%02d:%02d%n",
					Math.toDegrees(pointing.alpha), ihmsf[0],ihmsf[1],ihmsf[2]) ;
				int[] idmsf = new int [4] ;
				sign = JSOFA.jauA2af(1,pointing.delta,idmsf) ;
				System.out.printf("# DEC = %f / [deg] %s%02d:%02d:%02d%n",
					Math.toDegrees(pointing.delta),sign,idmsf[0],idmsf[1],idmsf[2]) ;
				System.out.printf("# OBJECT= J%02d%02d%02d.%01d%c%02d%02d%02d.%01d%n",ihmsf[0],ihmsf[1],ihmsf[2],ihmsf[3],
					sign,idmsf[0],idmsf[1],idmsf[2],idmsf[3]) ;
			}
		}
	} /* ctor */

	/** Convert a pure number or a colon-separated string to a number.
	* @param radec Either a floating point number in decimal, or a string with two colons.
	*   The string has the format HH:MM:SS.ss or +-DD.MM:SS.ss.
	* @return The same number where the optional pieces after the colons are converted to fractions.
	*   There is no internal multiplication with 15, so the number is either in degrees or in hours.
	*   Any multiplication by 15 to obtain degrees (if applicable) is left to the caller.
	* @since 2016-08-22
	* @since 2017-05-01 trim the input string to eliminate leading and trailing white space.
	*/
	static public double raDecHuman(final String radec)
	{
		final String angle = radec.trim() ;
		String[] cols = angle.split(":") ;
		if ( cols.length < 3 )
			return Double.parseDouble(angle) ;
		else
		{
			int hrdeg = Integer.parseInt(cols[0]) ;
			int min = Integer.parseInt(cols[1]) ;
			double sec = Double.parseDouble(cols[2]) ;
			double val = Math.abs(hrdeg) + Math.abs(min)/60.0 + Math.abs(sec)/3600.0 ;
			return angle.startsWith("-") ? -val : val ;
		}
	} /*  raDecHuman */

	/**
	* Create a list of radial velocities stepping thru a sequence of dates .
	* Usage:
	* <pre>
	*   java -cp . de.mpg.mpia.jderv.JDErv [-E 4xx] [-D juliandate] [-C jpldirectory] [-s numberofsamples]
	*      [-t timestepsseconds] [-P ra dec] [-g long lat alt | +g mpccode ]
	* </pre>
	* <p>
	* Option -E followed by an 3-digit number specifies which DE4xx version is to be used.
	*    If the option is missing, a default of 432 will used.
	* </p>
	*
	*
	* <p>
	* Option -C followed by a name of a directory specifies where the ac*.4xx ASCII files
	*     and header.4xx ASCII header files are found on the local file system.
	*     If the option is missing, the default will be the empty string, meaning the current working
	*     directory at program start.
	* </p>
	*
	*
	* <p>
	* Option -D followed by a simple number specifies the starting Julian Date of
	*    the computations. If in the format YYYY-MM-DDTHH:MM:SS it provides the
	*    starting time in UTC, otherwise the TT in Julian Days in the 2400000+ number range.
	*    If the days are less than 2400000, the number is interpreted as modified julian days.
	*    If the option is missing, that date will be the time when the program is started.
	* </p>
	*
	*
	* <p>
	* Option -s specifies how many points onthe time axis will be computed.
	*    If the option is missing, 100 will be used.
	* </p>
	* 
	* 
	* <p>
	* Option -t specifies the time difference between consecutive points in time.
	*    If the option is missing, 60 seconds will be used.
	* </p>
	*
	*
	* <p>
	* Option -P followed by two arguments lets the program print radial velocity
	*    components projected onto the corresponding direction in RA/DEC.
	*    If the option is missing, the program will print three Cartesian velocity components.
	*    The first number should be the right ascension in hours, the second the
	*    declination in degrees. The colon-separated format HH:MM:SS.ss +-DD:MM:SS.ss
	*    is also supported.
	* </p>
	*
	*
	* <p>
	* Option -g followed by three arguments defines the observer's position on the Earth
	*    in WGS84 frame units.
	*    The three values are longitude (degrees, positive east), geodetic latitude (degrees, positive north) and
	*    altitude (meters).
	*    The information may alternatively be given with +g followed by a MPC 3-letter code of
	*    the obsevatory if the standard ObsCodes.html file is present in the same
	*    directory as the ephemeris file.
	*    If the options -g and +g are both missing, approximate La Silla (Chile) coordinates are used.
	* </p>
	*
	*
	* Option -v increases  the verbosity of the output. Additional information
	*    of intermediate parameters is printed in lines that start with hashes.
	*
	* @since 2016-08-05
	* @param args The optional command line options -E, -D, -C, -s, -t, -P -g or +g
	*   with their arguments as described in the text.
	*/
	public static void main(String[] args)
	{
		/* defaults for ephm version and search directory at startup if options are absent.
		*/
		String ephpath = DEheader.defaultPatheph() ;
		int nde = DEheader.defaultNumeph() ;

		/* default of sampling delta in time is 60 seconds, 1 minute
		*/
		double deltat = 60.0 ;

		/* default number of samples on the time axis is 100
		*/
		int samples = 100 ;

		/* target coordinates. [0]=RA in hours. [1]=DEC in degrees.
		*/
		double[] radec = null ;

		/* random default: Jan 1 1970
		* see e.g. https://www.aavso.org/jd-calculator
		*/
		double Dstart = 2440587.5 ;
		try
		{
			Dstart = (new JDtt()).toDouble() ;
		}
		catch (Exception ex)
		{
			ex.printStackTrace() ;
			System.err.println(ex.toString()) ;
			return ;
		}

		String dstring = null;

		/* Initially the two geodetic angles in degrees and altitude in meters
		* Default is LaSilla as some not-so-random choice
		* http://latitude.to/articles-by-country/cl/chile/18738/la-silla-observatory
		*/
		double[] geo = new double[3] ;
		geo[0] = -70.73133056 ;
		geo[1] = -29.26116667 ;
		geo[2] = 2400.0 ;

		/* the optional 3-letter designation of the MPC, null if not used.
		*/
		String mpc3L = null;

		boolean verbose = false;

		/* Collect command line arguments.
		* The first few ones will probably be -cp . -jar and the like, which
		* are ignored here.
		*/
		for(int optind =0 ; optind < args.length ; optind++)
		{
			if ( args[optind].compareTo("-C") == 0 )
			{
				/* search directory for data bases
				*/
				optind++ ;
				ephpath = args[optind] ;
			}
			else if ( args[optind].compareTo("-E") == 0 )
			{
				/* ID/version of the JPL ephemerides
				*/
				optind++ ;
				nde = Integer.parseInt(args[optind]) ;
			}
			else if ( args[optind].compareTo("-s") == 0 )
			{
				/* number of samples on the time axis.
				*/
				optind++ ;
				samples = Integer.parseInt(args[optind]) ;
			}
			else if ( args[optind].compareTo("-t") == 0 )
			{
				/* stride between time samples
				*/
				optind++ ;
				deltat = Double.parseDouble(args[optind]) ;
			}
			else if ( args[optind].compareTo("-D") == 0 )
			{
				/* start time of the time samples
				*/
				optind++ ;
				dstring = args[optind] ;
			}
			else if ( args[optind].compareTo("-P") == 0 )
			{
				/* pointing direction. [0]=RA in hours. [1]=DEC in degrees.
				*/
				radec = new double[2] ;
				optind++ ;
				radec[0] = JDErv.raDecHuman(args[optind]) ;
				optind++ ;
				radec[1] = JDErv.raDecHuman(args[optind]) ;

				if ( Math.abs(radec[1]) > 90.0)
				{
					System.err.println("declination "+ radec[1] + " out of range");
					return ;
				}

				if ( radec[0] < 0.0)
					radec[0] += 24.0 ;
				if ( radec[0] > 24.0 )
					radec[0] -= 24.0 ;
			}
			else if ( args[optind].compareTo("-g") == 0 )
			{
				/* observer position on the globe. longitude, latitude angles in degrees and one altitude in meters
				*/
				optind++ ;
				geo[0] = Double.parseDouble(args[optind]) ;
				if ( geo[0] > 180)
					geo[0] -= 360.0 ;
				optind++ ;
				geo[1] = Double.parseDouble(args[optind]) ;
				if ( Math.abs(geo[1]) > 90.0)
				{
					System.err.println("observer latitude "+ geo[1]+ " out of range");
					return ;
				}
				optind++ ;
				geo[2] = Double.parseDouble(args[optind]) ;
			}
			else if ( args[optind].compareTo("+g") == 0 )
			{
				/* observer position qualified via MPC name.
				*/
				optind++ ;
				mpc3L = args[optind] ;
				if ( mpc3L.length() != 3 )
				{
					System.err.println("Invalid length " + mpc3L.length() + " of +g argument "+ mpc3L
						+"; should be 3");
					return ;
				}
			}
			else if ( args[optind].compareTo("-v") == 0 )
			{
				verbose =true;
			}
		}

		/* append File.separator to directory if missing
		*/
                if ( ephpath.length() > 0)
                {
			if ( ! ephpath.endsWith(File.separator) )
				ephpath += File.separator ;
		}
		else
			ephpath = "./" ;

		/* the presence of a -D option either as ISO date or MJD TT number
		*/
		if ( dstring != null)	
		{
			if ( dstring.contains("T") )
			{
				/* there is a letter T here; assume UTC time stamp and convert to TT */
				try {
					JDtt jd = new JDtt(dstring) ;
					Dstart = jd.toDouble() ;
				}
				catch( Exception ex)
				{
					System.err.println(ex.toString()) ;
					return ;
				}
			}
			else
			{
				Dstart = Double.parseDouble(dstring) ;
				/* small values (in the 50 thousand to 60 thousand range)
				*  trigger conversion from MJD to JD; added 2017-05-01
				*/
				if ( Dstart < 2400000.0)
					Dstart += JSOFA.DJM0 ;
			}
		}

		/* Define base class instance for JPL ephemeris parameters. */
		DEheader de;
		try {
			/* Creat specific instance for variable de. */
			switch (nde)
			{
			case 102:
				de = new DE102(ephpath);
				break;
			case 405:
				de = new DE405(ephpath);
				break;
			case 406:
				de = new DE406(ephpath);
				break;
			case 418:
				de = new DE418(ephpath);
				break;
			case 421:
				de = new DE421(ephpath);
				break;
			case 422:
				de = new DE422(ephpath);
				break;
			case 423:
				de = new DE423(ephpath);
				break;
			case 424:
				de = new DE424(ephpath);
				break;
			case 430:
				de = new DE430(ephpath);
				break;
			case 432:
				de = new DE432(ephpath);
				break;
			case 434:
				de = new DE434(ephpath);
				break;
			case 435:
				de = new DE435(ephpath);
				break;
			case 436:
				de = new DE436(ephpath);
				break;
			case 438:
				de = new DE438(ephpath);
				break;
			case 440:
				de = new DE440(ephpath);
				break;
			case 441:
				de = new DE441(ephpath);
				break;
			default:
				System.out.println("Unsupported ephemeris version " + nde );
				return;
			}
		}
		catch( Exception ex)
		{
			System.out.println("Error = "+ ex.toString());
			return ;
		}
	
		/* convert delta t to days. These are ordinary days, not sidereal days.
		*/
		deltat /= JSOFA.DAYSEC ;

		/* fix observatory position, with or w/o MPC encoding
		*/
		JSOFA.GeodeticCoord wgs84Pos ;
		if ( mpc3L != null)
		{
			try
			{
				MpcObscod mpc = new MpcObscod(ephpath,mpc3L) ;
				wgs84Pos = mpc.geodetic ;
			}
			catch(Exception ex)
			{
				System.err.println(ex.toString()) ;
				return ;
			}
		}
		else
		{
			/* convert geo position to radians
			*/
			geo[0] = Math.toRadians(geo[0]) ;
			geo[1] = Math.toRadians(geo[1]) ;
			wgs84Pos = new JSOFA.GeodeticCoord(geo[0],geo[1],geo[2]) ;
		}

		if (verbose)
		{
			System.out.println("# " + de.toString() ) ;

			int[] ihmsf = new int [4] ;
			char signLo = JSOFA.jauA2af(1,wgs84Pos.elong,ihmsf) ;

			int[] idmsf = new int [4] ;
			char signLat = JSOFA.jauA2af(1,wgs84Pos.phi,idmsf) ;

			System.out.print("# OBSGEO-L = " + Math.toDegrees(wgs84Pos.elong) + "/ [deg]") ;
			System.out.print(" " + ihmsf[0] + " " + ihmsf[1] + " " + ihmsf[2] + "." + ihmsf[3]) ;
			if (signLo == '+')
				System.out.println(" E") ;
			else
				System.out.println(" W") ;

			System.out.print("# OBSGEO-B = " + Math.toDegrees(wgs84Pos.phi) + "/ [deg]") ;
			System.out.print(" " + idmsf[0] + " " + idmsf[1] + " " + idmsf[2] + "." + idmsf[3]) ;
			if (signLat == '+')
				System.out.println(" N") ;
			else
				System.out.println(" S") ;

			System.out.println("# OBSGEO-H = " + wgs84Pos.height + "/ [m]") ;
		}

		/* assemble the program parameters in a format adapted to computation.
		*/
		JDErv rvobj = new JDErv(de, wgs84Pos, deltat, samples, radec, Dstart,verbose) ;

		/* main functionality: run the loop over the time stamps and intervals
		*/
		rvobj.run(mpc3L,verbose) ;
	} /* main */

	/** position and velocity of Earth center in the coordinate system of the SS barycenter.
	* @param jday The Julian Day of the observation.
	* @return [0][] The three coordinates in km. [1][1] the three velocities in km/day, referring to the SS barycenter
	* @since 2016-08-05
	*/
	public double[][] geocvel(double jday)
	{
		double[][] earth = new double[2][3] ;

		try
		{
			/* position and velocity of Earth-Moon barycenter
			*/
			final double[][] bc = ephem.getPlanetPosvel(jday, 3);
	
			/* position and velocity of Moon relative to the Earth center
			*/
			final double[][] moon = ephem.getPlanetPosvel(jday, 10);
	
			/* move away from the barycenter in opposite direction to moon weighted by the mass ratio.
			* This reduces eath-moon barycentric coordinates to SS barycentric coordinates of the geocenter.
			*/
			for(int  i=0 ;i < earth.length ; i++)
			for(int  dir=0 ;dir < earth[0].length ; dir++)
				earth[i][dir] = bc[i][dir] - moon[i][dir] / (1 + ephem.getEMRAT());
		}
		catch (Exception ex)
		{
			System.out.println(ex.toString()) ;
		}

		return earth ;
	} /* geocvel */

	/** Position of the geocenter in coordinates centered at the sun.
	* @param jday The Julian Day of the observation.
	* @param baryc The position and velocity of the geocenter in the SS barycentic system.
	* @return The six heliocentric position and velocity coordinates of the Earth in km and km/day.
	* @since 2016-08-05
	*/
	public double[][] geocsun(double jday, double[][] baryc)
	{
		double[][] earth = new double[2][3] ;

		try
		{
			/* position and velocity of Sun in the SS barycenter.
			*/
			final double[][] s = ephem.getPlanetPosvel(jday, 11);
	
			/* build the differences of both 6-vectors. s+heliocentric = barycentric.
			*/
			for(int  i=0 ;i < earth.length ; i++)
			for(int  dir=0 ;dir < earth[0].length ; dir++)
				earth[i][dir] = baryc[i][dir] - s[i][dir] ;
		}
		catch (Exception ex)
		{
			System.out.println(ex.toString()) ;
		}

		return earth ;
	} /* geocsun */

	/** Compute the velocities in a loop over the requested time interval.
	* @param mpc3L The 3-letter MPC observatory code. This may be null indicating
	*   that the fully qualified observer's WGS84 position will be used.
	* @param verbose If true increases the lines of output with intermediate parameters.
	* @since 2016-08-05
	*/
	public void run(String mpc3L,boolean verbose)
	{
		/* time in TT Julian days
		*/
		double jday= Dstart ;

		/* Fill in information from Bulletin B concerning the Earth polar
		* motion from whichever files are present in the ephemerides directory.
		*/
		String iersDir = BulletinB.defaultPath() ;
		BulletinB bullb = new BulletinB((iersDir.length() > 0 ) ? iersDir: ephem.getPathEph()) ;

		for(int s=0 ; s< samples ; s++)
		{
			try
			{
				/* fix the TT for that sample and call the function with the other signature.
				*/
				JDtt tt = new JDtt(jday) ;

				run(mpc3L,verbose, tt, bullb) ;
			}
			catch(Exception ex)
			{
				System.err.println(ex.toString()) ;
			} 

			/* advance the clock by the number of days for the next computation.
			*/
			jday += deltat ;
		}
	} /* run */

	/** Compute the velocity at a specific time.
	* @param mpc3L The 3-letter MPC observatory code. This may be null indicating
	*   that the fully qualified observer's position will be used.
	* @param verbose If true increases the lines of output with intermediate parameters.
	* @param tt The Julian Date (TT)
	* @param bullb The data stored in the Bulletin B files.
	* @since 2016-08-05
	*/
	public void run(final String mpc3L,final boolean verbose, final JDtt tt, final BulletinB bullb)
	{
		/* time in TT Julian days
		*/
		final double jday= tt.toDouble() ;

		/* polar motion x, y and s' in radians. Very small in general, so
		* the approach is to leave them at zero (tacidly) if no IERS
		* information is available.
		*/
		double[] polxys = bullb.valueAt(tt) ;

		if ( verbose)
		{
			System.out.println("# XPOLE = " + polxys[BulletinB.XPOLE] + " / [rad] polar motion x") ;
			System.out.println("# YPOLE = " + polxys[BulletinB.YPOLE] + " / [rad] polar motion y") ;
			System.out.println("# CIP-DX = " + polxys[BulletinB.DX] + " / [rad] CIP correction dx") ;
			System.out.println("# CIP-DY = " + polxys[BulletinB.DY] + " / [rad] CIP correction dy") ;
			System.out.println("# DUT1 = " + polxys[BulletinB.DUT1] + " / [sec] ") ;
		}

		/* calculate earth barycenter position and velocity in km and km/day.
		*/
		double[][] earth = geocvel( jday ) ;

		if (verbose)
		{
			System.out.println("# GEOCEN-X = " + earth[0][0] + " / [km] Earth pos. solar system barycenter") ;
			System.out.println("# GEOCEN-Y = " + earth[0][1] + " / [km] Earth pos. solar system barycenter") ;
			System.out.println("# GEOCEN-Z = " + earth[0][2] + " / [km] Earth pos. solar system barycenter") ;
			System.out.println("# GEOCEV-X = " + earth[1][0] + " / [km/d] Earth velocity solar system barycenter") ;
			System.out.println("# GEOCEV-Y = " + earth[1][1] + " / [km/d] Earth velocity solar system barycenter") ;
			System.out.println("# GEOCEV-Z = " + earth[1][2] + " / [km/d] Earth velocity solar system barycenter") ;
		}

		/* decompose 6 compoments to match the iauApco() interface and
		* change units to AU and AU/day.
		*/
		double[][] ebpv = new double[2][3] ;
		for(int c=0 ; c < ebpv.length ; c++)
		for(int i=0 ; i < ebpv[0].length ; i++)
			ebpv[c][i] = earth[c][i]/ephem.getAU() ;

		/* calculate earth (geocenter) heliocentric position and velocity in km and km/day.
		*/
		double[][] earthHelio = geocsun(jday ,earth) ;

		/* convert heliocentric position (but not the velocity) to AU to match  the interface.
		*/
		double[] ehp = new double[3] ;
		for(int i=0 ; i < ehp.length ; i++)
			ehp[i] = earthHelio[0][i]/ephem.getAU() ;

		/* construct the precession-nutation matrix in the IAU 2006
		* model of precession and the IAU 2000A model of nutation at the time of observation.
		*/
		final double[][] rnpb = JSOFA.jauPnm06a(tt.djm0, tt.djm1) ;

		/* extract the (projected) positions of the CIP
		* cip is a new object, so future changes to the cip don't change the NPB matrix rnpb[][].
		*/
		JSOFA.CelestialIntermediatePole cip = JSOFA.jauBpn2xy(rnpb) ;

		/* allow for corrections x += dx and y += dy of the IERS
		*/
		cip.x += polxys[BulletinB.DX] ;
		cip.y += polxys[BulletinB.DY] ;

		/* CIO locator s in radians */
		final double cios = JSOFA.jauS06(tt.djm0, tt.djm1, cip.x, cip.y) ;

		/* transform TT to TAI, then to UT1
		* polxys[DUT1] contains dut1 = UT1-UTC in seconds. 
		*/
		JSOFA.JulianDate tai = JSOFA.jauTttai(tt.djm0, tt.djm1) ;
		JSOFA.JulianDate ut1 ;
		try
		{
			/* transfrom TAI to UTC, regarding leap seconds.
			*/
			JSOFA.JulianDate utc = JSOFA.jauTaiutc(tai.djm0, tai.djm1) ;
			/* transform UTC to UT1, regarding dUT1.
			*/
			ut1 = JSOFA.jauUtcut1(utc.djm0, utc.djm1, polxys[BulletinB.DUT1]) ;
	
		}
		catch(Exception ex)
		{
			System.err.println(ex.toString()) ;
			/* so no UTC and therefore no ut1 timescales are available....
			* take zero for the number of leap seconds: set TAI=UTC!
			*/
			ut1 = tai ;
		}

		/* earth rotation angle  in radians, straight from UT1 */
		double theta = JSOFA.jauEra00(ut1.djm0, ut1.djm1) ;

		if ( verbose)
		{
			System.out.println("# CIP-X =  " + cip.x + " / [rad] x-project. cel. inter. pole") ;
			System.out.println("# CIP-Y =  " + cip.y + " / [rad] y-project. cel. inter. pole") ;
			System.out.println("# CIO-S =  " + cios + " / [rad] CIO locator s") ;
			System.out.println("# ERA =  " + Math.toDegrees(theta) + " / [deg] Earth rotation angle") ;
		}

		/* TIO locator s' in radians
		*/
		final double sprime = JSOFA.jauSp00(tt.djm0, tt.djm1) ;

		/* dummy astrometry package to be filled in the try block
		*/
		JSOFA.Astrom astrom = new JSOFA.Astrom() ;
		try
		{
			/* Refraction at 5 degrees Celsius, 500 nm, relative humidity of 40 percent
			* Pressure (in hPa) falls off at scale height of 9.6 kilometers.
			*/
			final double phpa = 1013.0*Math.exp(-obsPos.height/9600.) ;
			JSOFA.RefCos refco = JSOFA.jauRefco(phpa,5.0,0.4,0.5) ;

			/* The order of arguments was wrong in version 1.5 (of 2016) of the program!
			*/
			JSOFA.jauApco(tt.djm0,tt.djm1, ebpv, ehp,
				cip.x, cip.y, cios, theta,
				obsPos.elong,obsPos.phi,obsPos.height,
				polxys[BulletinB.XPOLE], polxys[BulletinB.YPOLE], sprime,
				refco.a,refco.b,astrom) ;
		}
		catch(Exception ex)
		{
			ex.printStackTrace() ;
			System.err.println(ex.toString()) ;
			return ;
		}

		/* compute aberration -corrected speed of the observer's velocity. Output in m/s.
		* this call is only  necessary if pointing <> null, but to avoid multiple
		* conversion of the various date and speed coordinates, we compute it here anyway.
		*/
		double Ltspeed = vObserved(astrom.v) ;

		/* convert velocity coordinates from fractions of the speed of light to meters per second */
		for(int i=0 ; i < astrom.v.length ; i++)
			astrom.v[i] *= ephem.getCLIGHT()*1000.0 ;

		/* convert velocities from km/day to m/s
		*/
		for(int i=0; i< earth[0].length ; i++)
			earth[1][i] *= 1000.0/JSOFA.DAYSEC ;

		/* print the result. First the cartesian components
		*/
		System.out.printf("%.7f",jday) ;
		if ( mpc3L != null && mpc3L.compareTo("500") == 0 )
		{
			/* deal only with the geocenter, not the observer's location
			*/
			final double speed = Math.sqrt( JSOFA.jauPdp(earth[1],earth[1]) ) ;
			System.out.printf(" %10.3f %10.3f %10.3f %10.3f",earth[1][0],earth[1][1],earth[1][2],speed) ;
		}
		else
		{
			/* deal with the observer's location on the Earth crust.
			*/
			final double speed = JSOFA.jauPm(astrom.v) ;
			System.out.printf(" %10.3f %10.3f %10.3f %10.3f",astrom.v[0],astrom.v[1],astrom.v[2],speed) ;
		}

		if ( pointing != null)
		{
			/* project into pointing direction if requested. Convert the
			* 2 angles into a 3D coordinate in the unit sphere.
			*/
			final double [] projxyz = JSOFA.jauS2c(pointing.alpha, pointing.delta) ;
			/* proj is the projected speed, not corrected for aberration
			*/
			double proj ;
			if ( mpc3L != null && mpc3L.compareTo("500") == 0 )
				/* if location was MPC=500, take just the earth center velocities,
				* not the observer's.
				*/
				proj = JSOFA.jauPdp(projxyz,earth[1]) ;
			else
				proj = JSOFA.jauPdp(projxyz,astrom.v) ;
			System.out.printf(" %10.3f",proj) ;
			System.out.printf(" %10.3f",Ltspeed) ;
		}

		/* convert the julian date to an ISO string for readability. If impossible,	
		* because the  date is outside the usual range of leap seconds, keep it empty.
		*/
		String thenTimeISO = new String() ;
		try {
			thenTimeISO = tt.jISOdate() ;
		}
		catch(Exception ex)
		{
		} 
		System.out.printf(" %s%n",thenTimeISO) ;

	} /* run */

	/** Relativistic correction for light time delay (aberration).
	* @param v Input: The three velocity components of the observer in units of the light velocity.
	* @return radial velocity in units of m/s.
	* @since 2016-08-17
	*/
	public double vObserved(double[] v)
	{
		if ( pointing == null)
			/* no direction specified, so no explicit computation defined.
			*/
			return 0. ;

		/* create the 6-vector with a pv[0] direction of the star and a pv[1] velocity of the observer.
		*/
		double[][] pv = new double[2][3] ;

		/* pointing direction (angles) expressed as a position vector of unit length.
		*/
		final double [] projxyz = JSOFA.jauS2c(pointing.alpha, pointing.delta) ;
		for(int i=0 ; i < projxyz.length ; i++)
		{
			pv[0][i] = projxyz[i] ;
			/* Convert the parameter from fractions of speed of light to AU/day
			* to match the jauPvstar() interface.
			* Need to multiply by 3e8 m/s and to divide through (1.49e11 m/86400 s),
			* where 3.e8/(1.49e11/86400)=173.14 = DC
			*/
			pv[1][i] = v[i]*JSOFA.DC ;
		}

		try
		{
			JSOFA.CatalogCoords co = JSOFA.jauPvstar(pv) ;
	
			/* convert radial velocity from km/s to m/s
			*/
			return co.rv*1000.0 ;
		}
		catch(Exception ex)
		{
			return 0.0 ;
		}
	} /* vObserved */


} /* JDErv */


==> anc/de/mpg/mpia/jderv/JDtt.java <==
package de.mpg.mpia.jderv ;

import java.util.Calendar ;
import java.util.Date ;
import java.util.SimpleTimeZone ;
import java.text.SimpleDateFormat ;

import de.mpg.mpia.jderead.* ;
import org.jastronomy.jsofa.* ;

/** Support for conversion between Julian Dates (TT) and UTC times. In particular
* facilitating the string representation of UTC time stamps in human-readable format.
*
* The internal representation of the time is a TT time stamp. This is converted
* from and to UTC time stamps where needed.
* @author Richard J. Mathar
* @since 2016-08-04
*/
public class JDtt extends JSOFA.JulianDate
{
	static SimpleTimeZone TZutc = new SimpleTimeZone(SimpleTimeZone.UTC_TIME,"UTC") ;

	/** Julian date at the time of calling the function
	* @throws JSOFAIllegalParameter If the time does not match a valid UTC .
	* @throws JSOFAInternalError If the splitting into days, months etc failed.
	*/
	JDtt() throws JSOFAIllegalParameter, JSOFAInternalError
	{
		this(Calendar.getInstance(TZutc) ) ;
	} /* ctor */

	/** Julian date at a specified time.
	* @param thenTime The time specified in a Gregorian calendar in UTC
	* @throws JSOFAIllegalParameter If the time does not match a valid UTC .
	* @throws JSOFAInternalError If the splitting into days, months etc failed.
	*/
	JDtt(final Calendar thenTime) throws JSOFAIllegalParameter, JSOFAInternalError
	{
		super(0.,0.) ;
		final int year = thenTime.get(Calendar.YEAR) ;
		final int month = 1+thenTime.get(Calendar.MONTH) ;
		final int day = thenTime.get(Calendar.DATE) ;
		final int hour = thenTime.get(Calendar.HOUR_OF_DAY) ;
		final int minute = thenTime.get(Calendar.MINUTE) ;
		final double second = thenTime.get(Calendar.SECOND)+0.001*thenTime.get(Calendar.MILLISECOND) ;
		init(year, month, day, hour, minute, second) ;
	} /* ctor */

	/** Julian date at a specified time.
	* @param j The JD specified as a double number in TT.
	*   The ctor converts this into a UTC
	* @since 2016-08-05
	*/
	JDtt(final double j)
	{
		super(JSOFA.DJM00, j-JSOFA.DJM00) ;
	} /* ctor */

	/** Julian date at a specified time.
	* @param j The JD specified as a YYYY-MM-DDTHH:mm:ss UTC string
	*   The specification is converted to a TT time for further use.
	* @since 2016-08-08
	* @throws JSOFAIllegalParameter If the time does not match a valid UTC .
	* @throws JSOFAInternalError If the splitting into days, months etc failed.
	*/
	JDtt(final String j) throws JSOFAIllegalParameter, JSOFAInternalError
	{
		super(0.,0.) ;
		final int year = Integer.parseInt(j.substring(0,4)) ;
		final int month = Integer.parseInt(j.substring(5,7)) ;
		final int day = Integer.parseInt(j.substring(8,10)) ;
		final int hour = Integer.parseInt(j.substring(11,13)) ;
		final int minute = Integer.parseInt(j.substring(14,16)) ;
		final double second = Double.parseDouble(j.substring(17)) ;
		init(year, month, day, hour, minute, second) ;
	} /* ctor */

	/** Time specified by a UTC resolved split representation.
	* The function converts the UTC time stamp into a TT Julian date.
	* @param year Year in the usual 4-digit range.
	* @param month Month 1-based with 1= Jan
	* @param day Day 1-based
	* @param hour 24hrs clock 0-based
	* @param minute 60 minutes clock 0-based
	* @param second 60 (or 61) seconds clock 0-based.
	* @throws JSOFAIllegalParameter If conversion to UTC fails.
	*     This happens for example for early dates before the introduction of the time scale.
	* @throws JSOFAInternalError If the splitting into days, months etc failed.
	*/
	private void init(final int year, final int month, final int day, final int hour, final int minute, final double second)
		throws JSOFAIllegalParameter, JSOFAInternalError
	{
		final JSOFA.JulianDate utc = JSOFA.jauDtf2d("UTC", year, month, day , hour, minute, second) ;        
		JSOFA.JulianDate tai = JSOFA.jauUtctai(utc.djm0, utc.djm1) ;
		JSOFA.JulianDate tt = JSOFA.jauTaitt(tai.djm0, tai.djm1) ;

		djm0 = tt.djm0 ;
		djm1 = tt.djm1 ;
	} /* init */

	/** Convert to a single double number
	* This is the inverse of the constructor with a single number.
	* @return The date in the standard representation in the range of 2.4 million.
	* @since 2016-08-05
	*/
	public double toDouble()
	{
		return djm0+djm1 ;
	} /* toDouble */

	/** Subtract a time interval
	* @parm jd the number of days to be subtracted.
	* @return The julian day earlier than this by jd.
	* @since 2022-07-03
	*/
	public JDtt minus(double jd)
	{
		return new JDtt(toDouble() - jd) ;
	} /* minus */

	/** Julian date at a specified time.
	* @return The Julian Date convert from TT to UTC and represented as an ISO string YYYY-MM-DTHH:mm:ss .
	* @throws JSOFAIllegalParameter If the time does not match a valid UTC .
	* @throws JSOFAInternalError If the splitting into days, months etc failed.
	*/
	String jISOdate() throws JSOFAIllegalParameter, JSOFAInternalError
	{
		/* convert from TT to UTC
		*/
		JSOFA.JulianDate tai = JSOFA.jauTttai(djm0, djm1) ;
		JSOFA.JulianDate utc = JSOFA.jauTaiutc(tai.djm0, tai.djm1) ;

		/* convert julian date number to UTC components, precision rounded to seconds.
		*/
		JSOFA.CalendarHMS thenTime = JSOFA.jauD2dtf("UTC",0,utc.djm0,utc.djm1) ;
		Calendar thenCal = Calendar.getInstance(TZutc);

		/* convert UTC components to Calendar up to seconds precision
		*/
		thenCal.set(thenTime.iy, thenTime.im-1, thenTime.id, thenTime.ihmsf[0], thenTime.ihmsf[1], thenTime.ihmsf[2]) ;

		final Date thenDate = thenCal.getTime() ;
		SimpleDateFormat form = new SimpleDateFormat("yyyy-MM-dd'T'HH:mm:ss") ;
		form.setCalendar(thenCal) ;
		return form.format(thenDate) ;
	} /* jISOdate */

} /* JDtt */


==> anc/de/mpg/mpia/jderv/Manifest.txt <==
Main-Class: de.mpg.mpia.jderv.JDErv
Class-Path: jsofa.jar


==> anc/de/mpg/mpia/jderv/MpcObscod.java <==
package de.mpg.mpia.jderv ;

import java.io.BufferedReader ;
import java.io.FileReader ;
import java.io.FileNotFoundException ;
import java.util.Locale ;
import java.util.Formatter ;

import de.mpg.mpia.jderead.* ;
import org.jastronomy.jsofa.* ;

/** Codes of observatories of the MPC (Minor Planet Center) and geocentric locations.
* The class allows to specify the location of the observatory by
* a lazy 3-letter-code if that observatory is in the list of recognized locations.
* This is implemented as lookup-table which searches through the MPC ASCII
* file with all MPC codes and reads the 3-parameter geocentric position from
* the associated line.
* @author Richard J. Mathar
* @since 2016-08-07
*/
public class MpcObscod
{
	/** The geodetic information.
	* This may be null if the input does not make sense (for example if the input was
	* a HTML line tag)
	*/
	JSOFA.GeodeticCoord geodetic ;

	/** The 3-letter-number MPC observatory code.
	* Currently the first  is a number from 0 to 9 or a letter from A to Z,
	* and the other two characters are numbers from 0 to 9.
	*/
	String code ;

	/** The description according to the MPC.
	* This is not actively used anywhere but only to aid in debugging the reverse lookup options.
	*/
	String descr ;

	JSOFA.ReferenceEllipsoid wgs84 ;

	/** Specify an anonymous location by its WGS84 geodetic parameters.
	* This is stored with code ZZZ for further use.
	* @param longi longitude in degrees
	* @param lat Geodetic latitude in degrees
	* @param alt Geodetic altitude in meters.
	*/
	public MpcObscod(double longi, double lat, double alt)
	{
		code = new String("ZZZ") ;
		descr = new String("unassigned") ;

		try {
			/* Reference ellipsoid is the WGS84 system.
			*/
			wgs84 = JSOFA.jauEform(1) ;
		}
		catch (Exception ex)
		{
			System.err.println("Internal error " + ex.toString()) ;
			return ;
		}

		geodetic = new JSOFA.GeodeticCoord(Math.toRadians(longi), Math.toRadians(lat),alt) ;
	} /* ctor */

	/** Specify the position given by one of the ASCII lines in the MPC file.
	* @param ascline A line of the ObsCodes.html file of the MPC.
	*/
	public MpcObscod(String ascline)
	{
		init(ascline) ;
	} /* ctor */

	/** Decode a line in the MPC format (code and 3 floating point parameters and description).
	* @param ascline A line of the ObsCodes.html file of the MPC.
	*  If this line starts with the opening less-sign characteristic
	*  for HTML lines, the initialization remains incomplete.
	*/
	protected void init(String ascline)
	{
		if ( !ascline.startsWith("<") )
		{
			try {
				/* Reference ellipsoid is the WGS84 system.
				*/
				wgs84 = JSOFA.jauEform(1) ;
			}
			catch (Exception ex)
			{
				System.err.println("Internal error " + ex.toString()) ;
				return ;
			}

			/* read the 4 initial pieces of the line. 3-byte code.
			* geographic longitude [deg]. Cosine of geocentric latitude.
			* Sine of geocentric latitude.
			*/
			code = ascline.substring(0,3) ;
			String longS = ascline.substring(4,13) ;
			String coslatS = ascline.substring(13,21) ;
			String sinlatS = ascline.substring(21,30) ;
			descr = ascline.substring(30) ;

			try 
			{
				/* geographic longitude, degrees
				*/
				double longi = Double.parseDouble(longS) ;
				if ( longi > 180.0)
					longi -= 360.0 ;
				/* geographic latitude, radians
				*/
				longi = Math.toRadians(longi) ;

				/* cosine of geocentric latitude */
				double cosphi = Double.parseDouble(coslatS) ;
				/* sine of geocentric latitude */
				double sinphi = Double.parseDouble(sinlatS) ;

				/* geocentric latitude [rad] */
				double phigc = Math.atan2(sinphi,cosphi) ;

				/* the cartesian components of the geocentric position.
				*/
				double[] xyzg =new double[3] ;
				xyzg[0] = cosphi*Math.cos(longi) ;
				xyzg[1] = cosphi*Math.sin(longi) ;
				xyzg[2] = sinphi ;
				for(int i=0 ; i < xyzg.length; i++)
					xyzg[i] *= wgs84.a ;

				/* convert geocentric to geodetic
				*/
				geodetic = JSOFA.jauGc2gd(1,xyzg) ;
			}
			catch (Exception ex)
			{
				/* there are some empty fields for space stations which we ignore */
			}
		}
	} /* ctor */

	/** Construct an observatory position by scanning the ObsCodes file for a specifice 3-letter code.
	* @param dirname A search directory that must contain the file ObsCodes.html
	* @param mpc3L A 3-letter code of the MPC
	* @throws FileNotFoundException if the file ObsCodes.html is not found where specified.
	*/
	public MpcObscod(String dirname, String mpc3L) throws FileNotFoundException
	{
		String fname = dirname + "ObsCodes.html" ;

		FileReader file = new FileReader(fname) ;
		BufferedReader buff = new BufferedReader(file) ;

		String ascline ;
		do
		{
			try {
				ascline = buff.readLine() ;
			}
			catch(Exception ex)
			{
				return ;
			}
			if (ascline == null)
				break;
			/* skip html lines that start with the HTML less sign.
			*/
			if ( ascline.startsWith(mpc3L) )
				init(ascline) ;
		} while(ascline != null) ;
	} /* ctor */

	/** Convert the information to a single line showing the geodetic parameters.
	* @return A string with the code of the MPC, the geographic longitude
	* in the range -180 to 180 degrees, the geodetic latitude in the range -90 to +90 degrees,
	* the altitude above the reference ellipsoid of WGS84, and the MPC description.
	*/
	public String toString()
	{
		StringBuilder sb = new StringBuilder() ;
		Formatter form = new Formatter(sb,Locale.US) ;
		form.format("%3s %12.7f %12.7f %6.0f %s",
				code,
				Math.toDegrees(geodetic.elong),
				Math.toDegrees(geodetic.phi),
				geodetic.height,descr) ;
		return form.toString() ;
	} /* toString */

	/** Convert the information to a single line of the MPC format.
	* The main purpose is to reconvert the standart WGS84 geodetic information
	*  to a format that could be placed into the local user's ObsCode file for frequent use.
	* @return A string with the code of the MPC, the geographic longitude and the projections.
	*/
	public String toMpcString()
	{
		try
		{
			/* convert to geocentric coordinates. inverse of the ctor functionality.
			* Now xyzg are the geocentric Cartesian components in meter.
			*/
			final double [] xyzg = JSOFA.jauGd2gc(1, geodetic.elong, geodetic.phi, geodetic.height) ;

			/* The projection on the equatorial plane
			*/
			final double equp = Math.hypot(xyzg[0],xyzg[1]) ;

			/* The distance to the geocneter.
			*/
			final double radi = Math.hypot(equp,xyzg[2]) ;
	
			final double phi = Math.atan2(xyzg[2],equp) ;
			final double cosphi = Math.cos(phi)*radi/wgs84.a ;
			final double sinphi = Math.sin(phi)*radi/wgs84.a ;
			final char sig = (sinphi > 0.) ? '+' : '-' ;
	
			double longi = Math.toDegrees(geodetic.elong) ;
			if (longi < 0.0)
				longi += 360.0 ;
	
			StringBuilder sb = new StringBuilder() ;
			Formatter form = new Formatter(sb,Locale.US) ;
			form.format("%3s %9.5f%8.6f%c%8.6f%s", code,longi,cosphi,sig,Math.abs(sinphi),descr) ;
			return form.toString() ;
		}
		catch(Exception ex)
		{
			return ex.toString() ;
		}
	} /* toString */

	/** Show the locations in geographic units.
	* <p>
	* The main program takes the HTML version of the list as the input data base.
	* This should be a copy of <a href="http://www.minorplanetcenter.net/iau/lists/ObsCodes.html">ObsCodes.html</a> .
	* </p>
	*
	* <p>
	* The program prints the observatories on a line-by-line basis after
	* converting the geocentric coordinates to WGS84 (geodetic) coordinates.
	* The fields in the output are first the 3-letter code of the observatory.
	* Then the geographic longitude in degrees, positive if east, negative if west.
	* Then the geodetic latitude in degrees, positive if north, negative if south.
	* Then the altitude above the geodetic reference ellipsoid. Almost always positive.
	* Then the description as in the original line of the data base.
	* </p>
	*
	* <p>
	* Note that the accuracy of the sines and cosines of the geographic latitude are
	* often too small to derive a meaningful altitude above the ellipsoid (because
	* the format scales them all with the Earth radius of roughly 6300 kilometers).
	* </p>
	*
	* Usage:
	* <pre>
	*   java -cp . de.mpg.mpia.jderv.MpcObscod -jar jderv.jar directory/Obsc*.html
	* </pre>
	*
	* The second format performs an inverse calculation and takes a geodetic datum
	* anc converts it to the MPC format:
	*
	* Usage:
	* <pre>
	*   java -cp . de.mpg.mpia.jderv.MpcObscod -jar jderv.jar -r long/deg lat/deg alt/m
	* </pre>
	*
	* @see <a href="http://dc.zah.uni-heidelberg.de/obscode/q/query/form">ZAH query</a> 
	*   which does the same job .
	* @param args If there is only one command line option, it must be the ASCII file of
	*   the MPC codes to be converted. Otherwise the args must contain the option -r
	*   followed by three numbers, meaning longitude (in degrees), geodetic latitude (degrees)
	*   and altitude (meters).
	*/
	static public void main(String[] args)
	{
		/* test whether this is an inverse lookup calculation
		*/
		if ( args.length-4 >= 0 )
			if ( args[args.length-4].compareTo("-r") == 0 )
			{
				/* altitude in meters
				*/
				double alt = Double.parseDouble(args[args.length-1]) ;
				/* geodetic latitude in degrees
				*/
				double lat = Double.parseDouble(args[args.length-2]) ;
				/* longitude in degrees
				*/
				double longi = Double.parseDouble(args[args.length-3]) ;

				MpcObscod observ = new MpcObscod(longi,lat,alt) ;
				System.out.println(observ.toMpcString()) ;
				return ;
			}

		String fname = args[args.length-1] ;

		FileReader file ;
		BufferedReader buff ;
		try {
			file = new FileReader(fname) ;
			buff = new BufferedReader(file) ;
		}
		catch (Exception ex)
		{
			System.err.println(ex.toString()) ;
			return ;
		}


		String ascline ;
		do
		{
			try {
				ascline = buff.readLine() ;
			}
			catch(Exception ex)
			{
				return ;
			}
			if (ascline == null)
				break;
			/* skip html lines that start with the HTML less sign.
			*/
			if ( !ascline.startsWith("<") )
			{
				try 
				{
					/* convert geocentric to geodetic
					*/
					MpcObscod observ = new MpcObscod(ascline) ;
	
					System.out.println(observ) ;
				}
				catch (Exception ex)
				{
					/* there are some empty fields for space stations which we ignore */
				}
			}
		} while(ascline != null) ;
	} /* main */

} /* MpcOpscod */


==> anc/de/mpg/mpia/jderv/MpcOrbFile.java <==
package de.mpg.mpia.jderv ;

import java.io.File ;
import java.io.BufferedReader ;
import java.io.FileReader ;
import java.util.Vector ;
import java.nio.charset.Charset ;

import de.mpg.mpia.jderead.* ;
import org.jastronomy.jsofa.* ;

/** A file of the MPC with approximately 1 million minor planet's orbial elements.
* @author Richard J. Mathar
* @since 2022-06-29
*/
public class MpcOrbFile
{
	/********************************
	* The ASCII file of the minor planets orbital elements.
       	* Usually MPCORB.DAT taken from https://www.minorplanetcenter.net/data
	* i.e., MPCORB.DAT.gz after decompression.
	*/
	String orbfile ;

	Vector<MpcOrbPar> planets ;

	/** 
	* @brief scan the input ASCII file with the MPC elements, one per planet.
	* @param catfname The name of an existing MPC orbital elements file.
	* @param withProvi If true include the provisional entries.
	*/
	MpcOrbFile(final String catfname,final boolean withProvi)
        {
		if (catfname.startsWith("~" + File.separator) )
			orbfile = System.getProperty("user.home") +catfname.substring(1) ;
		else
			orbfile = catfname ;

		planets = new Vector<MpcOrbPar>() ;
		/* flag whether we've already read the line with dashes
		* Lines in the file before the dashes are header contents.
		* Once this scanne function has passed the header it starts taking data.
		*/
		boolean readDashes = false ;

		Charset ascii = Charset.forName("US-ASCII") ;
		try
		{
			FileReader istream = new FileReader(orbfile) ;
			BufferedReader dstream = new BufferedReader(istream) ;
			for(;;)
			{
				String lin = dstream.readLine() ;
				if ( lin == null)
				{
					/* end of file */
					break ;
				}

				if ( lin.startsWith("--------") )
					readDashes = true ;
				else if ( lin.length() < 193)
				{
					/* empty line delimits provisional entries and recognized entries
					* Decide whether we continue beyond that line...
					*/
					if ( ! withProvi && readDashes)
					{
						break ;
					}
				}
				else if ( readDashes)
				{
					MpcOrbPar p = new MpcOrbPar(lin) ;
					planets.add(p) ;
				}
			}
		}
		catch (Exception ex)
		{
			System.err.println(ex) ;
			ex.printStackTrace() ;
		}
	} /* ctor */

	/**
	* @brief search in the list of known planets
	* @param name The conventional name as listed after the parenthesis of the MPC file
	* return the planet if present or null if not found
	*/
	MpcOrbPar find(String name)
	{
		for( MpcOrbPar p : planets)
		{
			if ( p.desi2NameConv().equals(name) )
				return p ;
		}
		return null ;
	} /* find */

	/**
	* @brief retrieve one planet in the list of  planets in the catalog.
	* @param idx the 1-based index
	*  1-based means these are the numbers within the MPC designations.
	* return the planet if present or 0 if not found
	*/
	MpcOrbPar find(int idx)
	{
		if ( idx >=1 && idx <= planets.size() )
			return planets.elementAt(idx-1) ;
		else
			return null ;
	} /* find */


	/* comparison with 2020 Almanac page G3
	* @brief print the ra/dec pairs of planets at some TT viewd from the Earth.
	* @param de one set of the JPL ephemerides
	* @param jd Julidan date (TT) of the observation that fixes planets and earth positions
	* @param mag Limiting magnitude of the the planets apparent brightness.
	*   If the planet appears to be fainter than that cutoff magnitude, it will be discarded.
	* @param wgs84Pos dummy argument, not used so far.
	* @since 2022-07-03
	*/
	void toRaDec( JDErv de, JDtt jd, float mag, final JSOFA.SphericalPosition roi, final JSOFA.GeodeticCoord wgs84Pos)
	{
		for(MpcOrbPar p : planets)
			p.toRaDec(de,jd,mag,roi,wgs84Pos) ;
	} /* toRaDec */

	/**
	* Usage:
	* <pre>
	*   java -cp . de.mpg.mpia.jderv.MpcOrbFile [-E 4xx] [-D juliandate] [-C jpldirectory] 
	*      -P ra dec] [-g long lat alt | +g mpccode ] [-m mag]
	* </pre>
	* <p>
	* Option -E followed by an 3-digit number specifies which DE4xx version is to be used.
	*    If the option is missing, a default of 432 will used.
	* </p>
	*
	*
	* <p>
	* Option -C followed by a name of a directory specifies where the ac*.4xx ASCII files
	*     and header.4xx ASCII header files are found on the local file system.
	*     If the option is missing, the default will be the empty string, meaning the current working
	*     directory at program start.
	* </p>
	*
	*
	* <p>
	* Option -D followed by a simple number specifies the Julian Date of
	*    the computations. If in the format YYYY-MM-DDTHH:MM:SS it provides the
	*    starting time in UTC, otherwise the TT in Julian Days in the 2400000+ number range.
	*    If the days are less than 2400000, the number is interpreted as modified julian days.
	*    If the option is missing, that date will be the time when the program is started.
	* </p>
	*
	*
	* @since 2022-07-05
	* @param args The optional command line options -E, -D, -C, -a, -m, -P
	*   with their arguments as described in the text.

	*/
	public static void main(String[] args)
	{
		/* defaults for ephm version and search directory at startup if options are absent.
		*/
		String ephpath = DEheader.defaultPatheph() ;
		int nde = DEheader.defaultNumeph() ;

		/* target coordinates. [0]=RA in hours. [1]=DEC in degrees.
		*/
		double[] radec = null ;

		/* julian day (TT) of the observation. Default is "now" when the program is called.
		*/
		JDtt obstt ;
		try
		{
			obstt = new JDtt() ;
		}
		catch (Exception ex)
		{
			ex.printStackTrace() ;
			System.err.println(ex.toString()) ;
			return ;
		}

		/* Initially the two geodetic angles in degrees and altitude in meters
		* Default is Greenwich (supposing the small parallax does not matter)
		*/
		double[] geo = new double[3] ;
		geo[0] = -0.001545 ;
		geo[1] = 51.477928 ;
		geo[2] = 45.0 ;

		/* the optional 3-letter designation of the MPC, null if not used.
		*/
		String mpc3L = null;

		boolean verbose = false;
		boolean withProvi = false ;

		/* limiting magnitude. None initially (by default)
		*/
		float mag = 99 ;

		JSOFA.SphericalPosition roi = null ;

		/* Collect command line arguments.
		* The first few ones will probably be -cp . -jar and the like, which
		* are ignored here.
		*/
		for(int optind =0 ; optind < args.length ; optind++)
		{
			if ( args[optind].compareTo("-C") == 0 )
			{
				/* search directory for data bases
				*/
				optind++ ;
				ephpath = args[optind] ;
			}
			else if ( args[optind].compareTo("-E") == 0 )
			{
				/* ID/version of the JPL ephemerides
				*/
				optind++ ;
				nde = Integer.parseInt(args[optind]) ;
			}
			else if ( args[optind].compareTo("-m") == 0 )
			{
				/* limiting apparent magnitude of the planets 
				*/
				optind++ ;
				mag = Float.parseFloat(args[optind]) ;
			}
			else if ( args[optind].compareTo("-D") == 0 )
			{
				/* start time of the time samples
				*/
				optind++ ;
				String dstring = args[optind] ;
				if ( dstring.contains("T") )
				{
					/* there is a letter T here; assume UTC time stamp and convert to TT */
					try {
						obstt = new JDtt(dstring) ;
					}
					catch( Exception ex)
					{
						System.err.println(ex.toString()) ;
						return ;
					}
				}
				else
				{
					double Dstart = Double.parseDouble(dstring) ;
					/* small values (in the 50 thousand to 60 thousand range)
					*  trigger conversion from MJD to JD; added 2017-05-01
					*/
					if ( Dstart < 2400000.0)
						obstt = new JDtt(Dstart + JSOFA.DJM0) ;
					else
						obstt = new JDtt(Dstart) ;
				}
			}
			else if ( args[optind].compareTo("-P") == 0 )
			{
				/* pointing direction. [0]=RA in hours. [1]=DEC in degrees.
				*/
				radec = new double[2] ;
				optind++ ;
				radec[0] = JDErv.raDecHuman(args[optind]) ;
				optind++ ;
				radec[1] = JDErv.raDecHuman(args[optind]) ;
				optind++ ;
				double cone = Double.parseDouble(args[optind]) ;

				if ( Math.abs(radec[1]) > 90.0)
				{
					System.err.println("declination "+ radec[1] + " out of range");
					return ;
				}

				if ( radec[0] < 0.0)
					radec[0] += 24.0 ;
				if ( radec[0] > 24.0 )
					radec[0] -= 24.0 ;

				/* convert hours to radians, degrees to radains, arcseconds toradians
				*/
				roi = new JSOFA.SphericalPosition(radec[0]*15.*JSOFA.DD2R,
						radec[1]*JSOFA.DD2R,
						cone/3600.*JSOFA.DD2R) ;
			}
			else if ( args[optind].compareTo("-g") == 0 )
			{
				/* observer position on the globe. longitude, latitude angles in degrees and one altitude in meters
				*/
				optind++ ;
				geo[0] = Double.parseDouble(args[optind]) ;
				if ( geo[0] > 180)
					geo[0] -= 360.0 ;
				optind++ ;
				geo[1] = Double.parseDouble(args[optind]) ;
				if ( Math.abs(geo[1]) > 90.0)
				{
					System.err.println("observer latitude "+ geo[1]+ " out of range");
					return ;
				}
				optind++ ;
				geo[2] = Double.parseDouble(args[optind]) ;
			}
			else if ( args[optind].compareTo("-v") == 0 )
			{
				verbose =true;
			}
			else if ( args[optind].compareTo("-a") == 0 )
			{
				withProvi =true;
			}
		}

		/* append File.separator to directory if missing
		*/
                if ( ephpath.length() > 0)
                {
			if ( ! ephpath.endsWith(File.separator) )
				ephpath += File.separator ;
		}
		else
			ephpath = "./" ;

		/* Define base class instance for JPL ephemeris parameters. */
		DEheader de;
		try {
			/* Creat specific instance for variable de. */
			switch (nde)
			{
			case 102:
				de = new DE102(ephpath);
				break;
			case 405:
				de = new DE405(ephpath);
				break;
			case 406:
				de = new DE406(ephpath);
				break;
			case 418:
				de = new DE418(ephpath);
				break;
			case 421:
				de = new DE421(ephpath);
				break;
			case 422:
				de = new DE422(ephpath);
				break;
			case 423:
				de = new DE423(ephpath);
				break;
			case 424:
				de = new DE424(ephpath);
				break;
			case 430:
				de = new DE430(ephpath);
				break;
			case 432:
				de = new DE432(ephpath);
				break;
			case 434:
				de = new DE434(ephpath);
				break;
			case 435:
				de = new DE435(ephpath);
				break;
			case 436:
				de = new DE436(ephpath);
				break;
			case 438:
				de = new DE438(ephpath);
				break;
			case 440:
				de = new DE440(ephpath);
				break;
			case 441:
				de = new DE441(ephpath);
				break;
			default:
				System.out.println("Unsupported ephemeris version " + nde );
				return;
			}
		}
		catch( Exception ex)
		{
			System.out.println("Error = "+ ex.toString());
			return ;
		}
	
		/* fix observatory position, with or w/o MPC encoding
		*/
		JSOFA.GeodeticCoord wgs84Pos ;
		if ( mpc3L != null)
		{
			try
			{
				MpcObscod mpc = new MpcObscod(ephpath,mpc3L) ;
				wgs84Pos = mpc.geodetic ;
			}
			catch(Exception ex)
			{
				System.err.println(ex.toString()) ;
				return ;
			}
		}
		else
		{
			/* convert geo position to radians
			*/
			geo[0] = Math.toRadians(geo[0]) ;
			geo[1] = Math.toRadians(geo[1]) ;
			wgs84Pos = new JSOFA.GeodeticCoord(geo[0],geo[1],geo[2]) ;
		}

		if (verbose)
		{
			System.out.println("# " + de.toString() ) ;

			int[] ihmsf = new int [4] ;
			char signLo = JSOFA.jauA2af(1,wgs84Pos.elong,ihmsf) ;

			int[] idmsf = new int [4] ;
			char signLat = JSOFA.jauA2af(1,wgs84Pos.phi,idmsf) ;

			System.out.print("# OBSGEO-L = " + Math.toDegrees(wgs84Pos.elong) + "/ [deg]") ;
			System.out.print(" " + ihmsf[0] + " " + ihmsf[1] + " " + ihmsf[2] + "." + ihmsf[3]) ;
			if (signLo == '+')
				System.out.println(" E") ;
			else
				System.out.println(" W") ;

			System.out.print("# OBSGEO-B = " + Math.toDegrees(wgs84Pos.phi) + "/ [deg]") ;
			System.out.print(" " + idmsf[0] + " " + idmsf[1] + " " + idmsf[2] + "." + idmsf[3]) ;
			if (signLat == '+')
				System.out.println(" N") ;
			else
				System.out.println(" S") ;

			System.out.println("# OBSGEO-H = " + wgs84Pos.height + "/ [m]") ;
		}

		/* assemble the program parameters in a format adapted to computation.
		* First the DE ephemerides
		*/
		JDErv rvobj = new JDErv(de, wgs84Pos, 0., 0, radec, obstt.toDouble(),verbose) ;

		/* Gather all planets orbital parameters
		*/
		MpcOrbFile pOrbs = new MpcOrbFile(ephpath + "MPCORB.DAT",withProvi) ;

		/* main functionality: run the loop over the planets
		*/
		pOrbs.toRaDec(rvobj,obstt,mag,roi,wgs84Pos) ;
	} /* main */

} /* MpcOrbFile */


==> anc/de/mpg/mpia/jderv/MpcOrbPar.java <==
package de.mpg.mpia.jderv ;

import java.lang.Math ;
import java.nio.charset.Charset ;
import org.jastronomy.jsofa.* ;

/** A collection of the 6 orbital parameters of an ellptical orbit.
* @author Richard J. Mathar
* @since 2022-06-29
*/
public class MpcOrbPar
{
	/** MPC designation
	*/
	String design ;

	/** Human recognized designation, containing a name for the bigger clumps
	*/
	String hDesign ;

	/** H-value of the absolute magnitude
	*/
	float H ;

	/** slope value of the magnitue
	*/
	float G ;

	/** ephemerides epoch of observation 0.TT 
	*/
	JSOFA.JulianDate epoch ;

	/**
	* mean anomaly in radians at the epoch
	*/
	double M ;

	/**
	* @brief argument perihelion in radians
	*/
	double Peri  ;

	/**
	* @brief longitude ascending node in radians
	*/
	double Node  ;

	/**
	* @brief plane inclination to ecliptic in radians
	*/
	double Incl   ;

	/**
	* @brief orbital eccentricy
	*/
	double e ;

	/**
	* @brief mean motion (radians per day)
	*/
	double n ;

	/**
	* @brief semimajor axis (km)
	*/
	double a ;

	/** 
	* @brief split a MPC data line into the orbital parameters and names
	* @param lin The line in the MPC data file
	*/
	public MpcOrbPar(final String lin) throws JSOFAIllegalParameter
	{
		/* split the line into fields. Where the fields are in degrees
		* convert them to radians.
		*/
		design = lin.substring(0,7).trim() ;
		String field = lin.substring(8,13).trim() ;
		/* some preliminary planets have no magnitude field...
		* consider them very weak and will therefore effectively be purged
		* by the filter on magnitudes later on.
		*/
		if ( field.length() > 0 )
			H = Float.parseFloat(field) ;
		else
			H = 111.0f ;

		field = lin.substring(14,19).trim() ;
		if ( field.length() > 0 )
			G = Float.parseFloat(field) ;
		else
			G = 0.15f ;

		field = lin.substring(20,25).trim() ;
		epoch = epoch2Date(field,Charset.forName("US-ASCII") ) ;

		field = lin.substring(26,35).trim() ;
		M = Math.toRadians(Double.parseDouble(field)) ;

		field = lin.substring(37,46).trim() ;
		Peri = Math.toRadians(Double.parseDouble(field)) ;

		field = lin.substring(48,57).trim() ;
		Node = Math.toRadians(Double.parseDouble(field)) ;

		field = lin.substring(59,68).trim() ;
		Incl = Math.toRadians(Double.parseDouble(field)) ;

		field = lin.substring(70,79).trim() ;
		e = Double.parseDouble(field) ;

		field = lin.substring(80,91).trim() ;
		n = Math.toRadians(Double.parseDouble(field)) ;

		field = lin.substring(92,103).trim() ;
		a = JSOFA.DAU *Double.parseDouble(field)/1000. ;

		hDesign = lin.substring(166,194).trim() ;


	} /* ctor */

	/** 
	* @brief apparent current magnitude.
	*  Derived from the normalized value of H at 1 a.u., the logarithm
	*  of the product of the distanes from planet to sun and planet to earth,
	*  and the two terms of the slope value G.
	* @param point earth-planet vector in kilometers
	* @param kmPlan sun-planet vector in kilometers
	* @return apparent magnitude
	*/
	float appMag(double[] kmPlan, double[] point)
	{
		/* heliocentric distance of planet
		*/
		final double r = Math.hypot(Math.hypot(kmPlan[0],kmPlan[1]),kmPlan[2]) ;
		/* geocentric distance of planet
		*/
		final double d = Math.hypot(Math.hypot(point[0],point[1]),point[2]) ;

		/* phase angle  i of planet (the difference of angles lookign from
		* planet to sun and earth) in radians. Dot product = cosine times length product.
		*/
		double i = JSOFA.jauSepp(kmPlan,point) ;
		i = Math.tan(i/2.) ;

		final double Phi1 = Math.exp(-3.33*Math.pow(i,0.63)) ;
		final double Phi2 = Math.exp(-1.87*Math.pow(i,1.22)) ;
		/* multiply kilomters by 1000 to get meters and divide by astronomial unit
		* to relate this to the H-value
		*/
		return  H+(float)( 5.*Math.log10(r*d*1.e6/(JSOFA.DAU*JSOFA.DAU))
			-2.5*Math.log( (1-G)*Phi1+G*Phi2) );
	} /* mag */

	/**
	* @brief compute Cartesian coordinates at some observation date.
	* @param obsTT The time of observation at the observatory
	* @return the three cartesian coordinates (kilometers).
	*  Because the MPC reference frame is the ecliptic, this is actually the J2000 ecliptic.
	* @since 2022-07-01
	*/
	double[] toRefFrame(final JSOFA.JulianDate obsTT)
	{
		/* promote path from ephemerides epoch to obsTT
		* M = M(at ephe epoch)+mean motion*time difference , all in radians
		*/
		final double Mobs = M + n*(obsTT.djm0-epoch.djm0 +obsTT.djm1-epoch.djm1) ;
		final double E=keplerE(e,Mobs,1.e-14) ;
		/* x and y coordinate in the orbital plane, (8.32) in
		* the supplement to the Almanac, in kilometers
		*/
		final double xprime = a*(Math.cos(E)-e) ;
		final double yprime = a*Math.sqrt(1-e*e)*Math.sin(E) ;
		/* Compute the three coordinates in the ecliptic J2000 plane
		* To speed up the frequently used sines and cosines we store them
		* in some intermediate double arrays [0]=sin, [1]=cos
		*/
		final double scOmega[] = { Math.sin(Node), Math.cos(Node) } ;
		final double scomega[] = { Math.sin(Peri), Math.cos(Peri) } ;
		final double sci[] = { Math.sin(Incl), Math.cos(Incl) } ;

		double ecl[] = new double[3] ;
		ecl[0] = (scomega[1]*scOmega[1]-scomega[0]*scOmega[0]*sci[1])*xprime 
				+(-scomega[0]*scOmega[1]-scomega[1]*scOmega[0]*sci[1])*yprime ;
		ecl[1] = (scomega[1]*scOmega[0]+scomega[0]*scOmega[1]*sci[1])*xprime 
				+(-scomega[0]*scOmega[0]+scomega[1]*scOmega[1]*sci[1])*yprime ;
		ecl[2] = scomega[0]*sci[0]*xprime + scomega[1]*sci[0]*yprime ;

		return ecl ;
	} /* toRefFrame */

	/**
	* @brief compute Cartesian coordinates at some observation date.
	*   Approximate: uses the mean ecliptic angle at J2000 as in eq (8.35) of the Explanatory Supplement.
	* @param obsepoch The time of observation at the observatory
	* @return the three cartesian coordinates (kilometers) in equatorial coordinates of the J2000.
	* @since 2022-07-01
	*/
	double[] toICRF(JSOFA.JulianDate obsTT)
	{
		/* ecl are the orbital elements translated to cartesian coordinates
		* in the ecliptic plane
		*/
		final double[] ecl = toRefFrame(obsTT) ;
		/* Ecliptic to equatoral. Subsequene of the transforms of JSOAFA.jauEceq06()
		* rm is the rotation matrix at J2000 (not at the observation date)
		*/
		final double rm[][] = JSOFA.jauEcm06(JSOFA.DJM0, JSOFA.DJM00);
		/* Apply the rotation matrix to the ecl vector;
		* icrf[] is the planet's position (Cartesian, kilometers) in the ICRF
		*/
		final double[] icrf = JSOFA.jauTrxp(rm,ecl) ;
		return icrf ;
	} /* toICRF */

	/**
	* @brief solve Kepler's equation E=M+e*sin(E).
	* @param e eccentricity
	* @param M mean anomaly in radians
	* @param eps required relative accuracy in the result
	* @return eccentric anomaly E in radians
	* @since 2022-06-30
	* @see <a href="https://arxiv.org/abs/2108.03215">arXiv:2108.03214</a>
	*/
	public static double keplerE(final double e, double M,final double eps)
	{
		if ( M < 0.)
			return -keplerE(e,-M,eps) ;
		else if ( M > Math.PI)
			return keplerE(e,M-2.*Math.PI,eps) ;

		double E ;
		if ( e ==0.)
			return M ;
		if ( e < 1.0)
		{
			M = Math.IEEEremainder(M,2.*Math.PI) ;
			final double aux =0.25*Math.PI/e-1.0 ;
			E=0.5*Math.PI*aux*( 
				Math.signum(aux)*Math.sqrt(1+M/(e*aux*aux))-1.0) ;
			for (int itr= 1 ; itr < 10 ; itr++)
			{
				/* Householder 3rd order
				*/
				final double f3 = e*Math.cos(E) ;
				final double f2 = e*Math.sin(E) ;
				final double f1 = 1.-f3 ;
				final double f = E-f2-M ;
				final double Ediff = (f*f1*f1-0.5*f*f*f2)/(f1*f1*f1-f*f1*f2+f*f*f3/6.) ;
				E -= Ediff ;
				if ( Math.abs(Ediff) < eps*Math.abs(E) )
					break ;
			}
		}
		else
		{
			/* for the hyperolic case solve 
			* M=e sinh E-E = e*(exp(E)-exp(-E))/2-E substituting
			* F=exp(E). e*(F-1/F)/2-log(F)-M=0. Starting
			* approximation by setting log(F)=0.
			*/
			final double Movere = M/e ;
			double F= Movere+Math.hypot(Movere,1.) ;
			for (int itr= 1 ; itr < 10 ; itr++)
			{
				final double f = 0.5*e*(F-1.0/F)-Math.log(F)-M ;
				final double f1 = 0.5*e*(1+1/(F*F))-1/F ;
				final double f2 = (1.0-e/F)/(F*F) ;
				final double Fdiff = f*f1/(f1*f1-0.5*f*f2) ;
				F -= Fdiff ;
				if ( Math.abs(Fdiff) < eps*Math.abs(F) )
					break ;
			}
			E = Math.log(F) ;
		}
		return E ;
	} /* keplerE */

	/**
	* @brief Convert the MPC compressed date format to julian days.
	* @param epoch The MPC format of the epoch, 5 letters-digits
	*   The first is a letter startign with I for 18xx, 19xx etc of the century,
	*   the next 2 are the 00 to 99 of the year in that centruy, then there is
	*   one number or letter 1=Jan up to 12=B for december, and finally
	*   one number or letter from 1=first day up to V=31.
	* @param ascii The character set of the string. Should be US-ASCII.
	* @return Julian day associated with that Calendar day.
	* @since 2022-06-30
	*/
	private static JSOFA.JulianDate epoch2Date(final String epoch, final Charset ascii) throws JSOFAIllegalParameter
	{
		byte[] lets = epoch.getBytes(ascii) ;
		/* assign I=18xx, J=19xx, K=20xx for the century
		* from the leading/leftmost character in the string
		*/
		int year = lets[0] + 18 -'I' ;
		year *= 100 ;
		/* append last two digits of the year
		* from the next two characters in the string.
		*/
		year += Integer.parseInt(epoch.substring(1,3)) ;

		/* decode month, 1=Jan, 12 = Dec. from next character
		*/
		int month ;
		if ( lets[3] >= 'A')
			month = lets[3]  +10-'A' ;
		else
			month = lets[3]  +1-'1' ;

		/* decode day encoded as 1=1,..., V=31 from the last character
		*/
		int day = lets[4]  +1-'1' ;

		return JSOFA.jauCal2jd(year, month, day) ;
	} /* epoch2Date */

	/**

	/**
	* Convert the compressed date format of the designation to an alternative (conventional) name.
	* @param design The MPC packed format of the designation
	*   This starts with a quasi-hexadecimal first letter and ends with 4 letters in the range 0000-9999.
	* @return The conventional name for the well-known (bigger) objects.
	*/
	String desi2NameConv()
	{
		/* preference to the parenthetical number in rdes
		*/
		if ( hDesign.startsWith("(") )
		{
			/* search for closing parenthesis and remove the contents inside the parentheses.
			*/
			int closPar = hDesign.indexOf(")") ;
			return hDesign.substring(1+closPar).trim() ;
		}
		else
			return hDesign ;
	} /* desi2NameConv */

        /** 
        * @brief print the ra/dec pairs of planets at some TT viewd from the Earth.
        * @param de The NASA JPL ephemerides at jd
	*     This is used to read the earth-moon barycenter and the earth-moon distance.
        * @param jd The Julian day (TT) of the observation.
        * @param mag limiting apparent visual magnitude at the jd.
	*     Planets fainter than this are not printed.
	* @param roi A direction (as an angle) and a distance (away from that direction)
	*     limiting/filtering the output. If the direction from the earth to
	*     the planet is further than the distance to that roi, the
	*     planet is not printed.
        * @param wgs84Pos  dummy argument, not used.
        * @since 2022-07-03
        */
	void toRaDec(final JDErv de, final JDtt jday, final float mag, 
			final JSOFA.SphericalPosition roi, final JSOFA.GeodeticCoord wgs84Pos)
	{
		/* planets cartesian coordinates
		*/
		double kmPlan[] = toICRF(jday) ;

		/* calculate earth barycenter position and velocity in km and km/day.
		*/
                double[][] earth = de.geocvel( jday.toDouble() ) ;

		/* calculate earth (geocenter) heliocentric position and velocity in km and km/day.
		*/
		double[][] earthHelio = de.geocsun(jday.toDouble() ,earth) ;


		/* pointing from earth to planet, kilometers,
		* which means position vector of planet minus earth.
		*/
		double[] point =new double[3] ;
		for (int i=0 ; i< 3 ; i++)
			point[i] = kmPlan[i] - earthHelio[0][i] ;

		/* convert pointing direction to polar ra/dec and kilometers
		*/
		JSOFA.SphericalPosition dirPlan = JSOFA.jauP2s(point) ;

		/* light time in seconds */
		double lt = dirPlan.r *1000./ JSOFA.CMPS ;

		/* now to first linear order push the planet back by the lgiht itme
		* and recompote kmPlan
		*/
		kmPlan = toICRF(jday.minus(lt/86400.)) ;
		for (int i=0 ; i< 3 ; i++)
			point[i] = kmPlan[i] - earthHelio[0][i] ;
		dirPlan = JSOFA.jauP2s(point) ;

		/* check that the angular distance from dirPlan (apparent direction
		* from earth to planet) is within the 3rd coordinate of
		* roi to the region of inteterst (=angles of roi)
		*/
		boolean doPrint = true ;
		if ( roi != null)
		{
			/* angular separation of pointing direction to planet
			* and region o finterest (pointing direction of telescope) (radians)
			*/
			final double angleSep = Math.abs(JSOFA.jauSeps(roi.theta,roi.phi,dirPlan.theta,dirPlan.phi)) ;
			if (angleSep > roi.r)
				doPrint = false ;
		}
	

		/* apparent visual magnitude
		*/
		float m = appMag(kmPlan,point) ;

		if ( m > mag)
			doPrint = false ;
	
		if ( doPrint)
		{

			/* normalize azimuth to 0..2Pi so we get hours from 0 to 24.
			*/
			dirPlan.theta = JSOFA.jauAnp(dirPlan.theta) ;
	
			/* decompose the two angles in standard hex-readable hours,minutes and degrees,minutes
			*/
			int[] raInt = new int[4] ;
			JSOFA.jauA2tf(0,dirPlan.theta,raInt) ;
			int[] decInt = new int[4] ;
			char degsgn = JSOFA.jauA2af(0,dirPlan.phi,decInt) ;
			/* designation, ra (hours) dec (degrees), light time, human designation
			*/

			/* output format:
			* - designation
			* - RA in degrees
			* - DEC in degrees
			* - apparent magnitude
			* - light time (distance/delay) in seconds
			* - RA in H M S 
			* - DEC in D M S 
			* - long form of designaten (unpacked in decimals in parenthesis and optional name)
			*/
			System.out.println(String.format("%7s",design)
				+","+String.format("%12.8f",dirPlan.theta*JSOFA.DR2D)
				+","+String.format("% 12.8f",dirPlan.phi*JSOFA.DR2D) 
				+","+String.format("%4.1f",m)
				+","+String.format("%5d",(int)lt) 
				+","+String.format("%02d %02d %02d",raInt[0],raInt[1],raInt[2])
				+","+String.format("%s%02d %02d %02d",degsgn,decInt[0],decInt[1],decInt[2])
				+","+hDesign) ;
		}

	} /* toRaDec */



} /* MpcOrbPar */


==> anc/de/mpg/mpia/jderv/package.html <==

<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN">
<html>
    <head>
        <title></title>
        <meta http-equiv="Content-Type" content="text/html; charset=UTF-8">
    </head>
    <body>
        <p>The JAVA library mingles information of JPL ephemerides and
            information on the Earth-based datum of an observation to calculate
            barycentric velocity components of the observer.
        <p>It is based on a refactored version of Peter Hristozov's reader
          for ephemerides (JDEread of 2013) and Paul Harrison's version of the SOFA library
          which deals with transformations between various coordinate systems
          relevant to astronomy and geodesy.
    </body>
</html>


==> anc/lgpl.txt <==
		   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions. 

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version. 

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.


==> anc/org/jastronomy/jsofa/JSOFAException.java <==
/*
 * $Id$
 * 
 * Created on 28 Jan 2010 by Paul Harrison (paul.harrison@manchester.ac.uk)
 * Copyright 2010 Paul Harrison. All rights reserved.
 *
 * This software is published under the terms of the
 * software license which has been included 
 * with this distribution in the LICENSE.txt file.  
 *
 */ 

package org.jastronomy.jsofa;

/**
 * Base class for JSOFA exceptions.
 *  .
 * @author Paul Harrison (paul.harrison@manchester.ac.uk) 21 Nov 2011
 * @version $Revision$ $date$
 */
public class JSOFAException extends Exception {

    /** Comment for <code>serialVersionUID</code>
     */
    private static final long serialVersionUID = 4100437038026589596L;
    /** Original JSOFA status value;
     */
    private int status;
 
    public int getStatus() {
        return status;
    }

    public JSOFAException(String message, int status) {
        super(message);
        this.status = status;
    }
}

/*
 * $Log$
 */


==> anc/org/jastronomy/jsofa/JSOFAFailedConvergenceException.java <==
/*
 * $Id$
 * 
 * Created on 1 Feb 2010 by Paul Harrison (paul.harrison@manchester.ac.uk)
 * Copyright 2010 Paul Harrison. All rights reserved.
 *
 * This software is published under the terms of the
 * software license which has been included 
 * with this distribution in the LICENSE.txt file.  
 *
 */ 

package org.jastronomy.jsofa;

/**
 * Exception reporting some form of convergence failure in an algorithm.
 */
public class JSOFAFailedConvergenceException extends JSOFAException {

    /** Comment for <code>serialVersionUID</code>
     */
    private static final long serialVersionUID = 4417087001300889769L;

    public JSOFAFailedConvergenceException(String message, int status) {
        super(message, status);
    }

}


/*
 * $Log$
 */


==> anc/org/jastronomy/jsofa/JSOFAIllegalParameter.java <==
/*
 * $Id$
 * 
 * Created on 1 Feb 2010 by Paul Harrison (paul.harrison@manchester.ac.uk)
 * Copyright 2010 Paul Harrison. All rights reserved.
 *
 * This software is published under the terms of the
 * software license which has been included 
 * with this distribution in the LICENSE.txt file.  
 *
 */ 

package org.jastronomy.jsofa;

/**
 * Various forms of illegal parameters are reported with this execption.
 *  .
 * @author Paul Harrison (paul.harrison@manchester.ac.uk) 21 Nov 2011
 * @version $Revision$ $date$
 */
public class JSOFAIllegalParameter extends JSOFAException {

    /** Comment for <code>serialVersionUID</code>
     */
    private static final long serialVersionUID = 4164536110692125140L;

    public JSOFAIllegalParameter(String message, int status) {
        super(message, status);
    }

}


/*
 * $Log$
 */


==> anc/org/jastronomy/jsofa/JSOFAInternalError.java <==
/*
 * $Id$
 * 
 * Created on 1 Feb 2010 by Paul Harrison (paul.harrison@manchester.ac.uk)
 * Copyright 2010 Paul Harrison. All rights reserved.
 *
 * This software is published under the terms of the
 * software license which has been included 
 * with this distribution in the LICENSE.txt file.  
 *
 */ 

package org.jastronomy.jsofa;
/**
 * Exception signalling a internal error.
 *  .
 * @author Paul Harrison (paul.harrison@manchester.ac.uk) 21 Nov 2011
 * @version $Revision$ $date$
 */
public class JSOFAInternalError extends JSOFAException {

    /** Comment for <code>serialVersionUID</code>
     */
    private static final long serialVersionUID = 6067803703985219165L;

    public JSOFAInternalError(String message, int status) {
        super(message, status);
    }

}


/*
 * $Log$
 */


==> anc/org/jastronomy/jsofa/package-info.java <==
/**
 * This software is a translation of the official C SOFA software package. <a href="http://www.iausofa.org/">http://www.iausofa.org/</a>. The translation was done 
 * by hand with the intention of retaining the structure of the original software as far as possible. This means that the original JSOFA C functions are translated to static member functions of
 * the main {@link org.jastronomy.jsofa.JSOFA} class.
 * 
 * The translation was originally made from the 2010-12-01 release of the JSOFA Library for ANSI C. Any updates to this software
 * have been be made by incremental changes in the original source.
 * 
 * The current software (version @value org.jastronomy.jsofa.JSOFA#JSOFA_RELEASE})  is based on SOFA version {@value org.jastronomy.jsofa.JSOFA#SOFA_RELEASE} revision {@value org.jastronomy.jsofa.JSOFA#SOFA_REVISION}
 * 
 * This javadoc provides a detailed manual on how to use each function - there are also some <a href="http://www.iausofa.org/cookbooks.html">cookbooks on the IAU SOFA site</a> which can 
 * also be used to discover how to use the library bearing in mind the changes outlined below.
 * 
 *<p> Notable API changes from the original include:
 * <ul>
 * <li> function names begin with the prefix "jau" rather than "iau"</li>
 * <li> many of the original SOFA routines return multiple values via pointers - the java translation achieves this by returning composite objects 
 *   (e.g. {@link org.jastronomy.jsofa.JSOFA#jauEpb2jd(double)} which
 *    uses {@link org.jastronomy.jsofa.JSOFA.JulianDate} as the function return value), or  a single array (e.g. {@link org.jastronomy.jsofa.JSOFA#jauC2i06a(double, double)} ), 
 *   however in some cases where the original was returning several arrays (that must be supplied in an empty form on calling), that pattern has been retained in the java version. </li>
 * <li> introduced simple {@link org.jastronomy.jsofa.JSOFAException} and children instead of the status return value.</li>
 * <li> the test routines use the JUnit framework.</li>
 * </ul>
 *
 *<p>There are a number of features of the java translation
 *   <ul>
 *     <li>The "functions" of the library are all static member functions of {@link org.jastronomy.jsofa.JSOFA}</li>
 *     <li>Class data members are typically publicly visible and no accessors are used - This makes the library code more "C"-like</li>
 *   </ul>
 *
 * 
 *<h2>List of Routines Grouped by functionality </h2> 
 *  <h3>Calendars</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauCal2jd}    Gregorian calendar to Julian Day number<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEpb}       Julian Date to Besselian Epoch<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEpb2jd}    Besselian Epoch to Julian Date<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEpj}       Julian Date to Julian Epoch<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEpj2jd}    Julian Epoch to Julian Date<br>
     {@link org.jastronomy.jsofa.JSOFA#jauJd2cal}    Julian Date to Gregorian year, month, day, fraction<br>
     {@link org.jastronomy.jsofa.JSOFA#jauJdcalf}    Julian Date to Gregorian date for formatted output<br>

  <h3>Astrometry</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauAb}       Apply stellar aberration<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApcg}     prepare for ICRS &lt;-&gt; GCRS, geocentric, special<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApcg13}   prepare for ICRS &lt;-&gt; GCRS, geocentric<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApci}     prepare for ICRS &lt;-&gt; CIRS, terrestrial, special<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApci13}   prepare for ICRS &lt;-&gt; CIRS, terrestrial<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApco}     prepare for ICRS &lt;-&gt; observed, terrestrial, special<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApco13}   prepare for ICRS &lt;-&gt; observed, terrestrial<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApcs}     prepare for ICRS &lt;-&gt; CIRS, space, special<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApcs13}   prepare for ICRS &lt;-&gt; CIRS, space<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAper}     insert ERA into context<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAper13}   update context for Earth rotation<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApio}     prepare for CIRS &lt;-&gt; observed, terrestrial, special<br>
     {@link org.jastronomy.jsofa.JSOFA#jauApio13}   prepare for CIRS &lt;-&gt; observed, terrestrial<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtcc13}   catalog -&gt; ICRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtccq}    quick catalog -&gt; ICRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtci13}   catalog -&gt; CIRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtciq}    quick ICRS -&gt; CIRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtciqn}   quick ICRS -&gt; CIRS, multiple deflections<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtciqz}   quick astrometric ICRS -&gt; CIRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtco13}   ICRS -&gt; observed<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtic13}   CIRS -&gt; ICRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAticq}    quick CIRS -&gt; ICRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtciqn}   quick CIRS -&gt; ICRS, multiple deflections<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtio13}   CIRS -&gt; observed<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtioq}    quick CIRS -&gt; observed<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtoc13}   observed -&gt; astrometric ICRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtoi13}   observed -&gt; CIRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAtoiq}    quick observed -&gt; CIRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLd}       light deflection by a single solar-system body<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLdn}      light deflection by multiple solar-system bodies<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLdsun}    light deflection by the Sun<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPmpx}     apply proper motion and parallax<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvtob}    observatory position and velocity<br>
     {@link org.jastronomy.jsofa.JSOFA#jauRefco}    refraction constants<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvstar}    space motion pv-vector to star catalog data<br>
     {@link org.jastronomy.jsofa.JSOFA#jauStarpv}    star catalog data to space motion pv-vector<br>
 
<h3>Galactic</h3> 
     {@link org.jastronomy.jsofa.JSOFA#jauG2icrs}  Transformation from Galactic Coordinates to ICRS<br>
     {@link org.jastronomy.jsofa.JSOFA#jauIcrs2g}  Transformation from ICRS to Galactic Coordinates<br>

<h3>Ecliptic coordinates</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauEceq06}    ecliptic to ICRS, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEcm06}     rotation matrix, ICRS to ecliptic, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEqec06}    ICRS to ecliptic, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLteceq}    ecliptic to ICRS, long term<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLtecm}     rotation matrix, ICRS to ecliptic, long-term<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLteqec}    ICRS to ecliptic, long term<br>


 <h3>Time scales</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauD2dtf}    format 2-part JD for output<br>
     {@link org.jastronomy.jsofa.JSOFA#jauDat}      Delta(AT) (=TAI-UTC) for a given UTC date<br>
     {@link org.jastronomy.jsofa.JSOFA#jauDtdb}     TDB-TT<br>
     {@link org.jastronomy.jsofa.JSOFA#jauDtf2d}    encode time and date fields into 2-part JD<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTaitt}    TAI to TT<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTaiut1}   TAI to UT1<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTaiutc}   TAI to UTC<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTcbtdb}   TCB to TDB<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTcgtt}    TCG to TT<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTdbtcb}   TDB to TCB<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTdbtt}    TDB to TT<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTttai}    TT to TAI<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTttcg}    TT to TCG<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTttdb}    TT to TDB<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTtut1}    TT to UT1<br>
     {@link org.jastronomy.jsofa.JSOFA#jauUt1tai}   UT1 to TAI<br>
     {@link org.jastronomy.jsofa.JSOFA#jauUt1tt}    UT1 to TT<br>
     {@link org.jastronomy.jsofa.JSOFA#jauUt1utc}   UT1 to UTC<br>
     {@link org.jastronomy.jsofa.JSOFA#jauUtctai}   UTC to TAI<br>
     {@link org.jastronomy.jsofa.JSOFA#jauUtcut1}   UTC to UT1<br>




  <h3>Earth rotation angle and sidereal time</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauEe00}      equation of the equinoxes, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEe00a}     equation of the equinoxes, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEe00b}     equation of the equinoxes, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEe06a}     equation of the equinoxes, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEect00}    equation of the equinoxes complementary terms, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEqeq94}    equation of the equinoxes, IAU 1994<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEra00}     Earth rotation angle, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGmst00}    Greenwich mean sidereal time, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGmst06}    Greenwich mean sidereal time, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGmst82}    Greenwich mean sidereal time, IAU 1982<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGst00a}    Greenwich apparent sidereal time, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGst00b}    Greenwich apparent sidereal time, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGst06}     Greenwich apparent ST, IAU 2006, given NPB matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGst06a}    Greenwich apparent sidereal time, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGst94}     Greenwich apparent sidereal time, IAU 1994<br>

  <h3>Ephemerides (limited precision)</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauEpv00}     Earth position and velocity<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPlan94}    major-planet position and velocity<br>
     {@link org.jastronomy.jsofa.JSOFA#jauMoon98}    moon position and velocity<br>

  <h3>Precession, nutation, polar motion</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauBi00}      frame bias components, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauBp00}      frame bias and precession matrices, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauBp06}      frame bias and precession matrices, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauBpn2xy}    extract CIP X,Y coordinates from NPB matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2i00a}    celestial-to-intermediate matrix, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2i00b}    celestial-to-intermediate matrix, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2i06a}    celestial-to-intermediate matrix, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2ibpn}    celestial-to-intermediate matrix, given NPB matrix, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2ixy}     celestial-to-intermediate matrix, given X,Y, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2ixys}    celestial-to-intermediate matrix, given X,Y and s<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2t00a}    celestial-to-terrestrial matrix, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2t00b}    celestial-to-terrestrial matrix, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2t06a}    celestial-to-terrestrial matrix, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2tcio}    form CIO-based celestial-to-terrestrial matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2teqx}    form equinox-based celestial-to-terrestrial matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2tpe}     celestial-to-terrestrial matrix given nutation, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2txy}     celestial-to-terrestrial matrix given CIP, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEo06a}     equation of the origins, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauEors}      equation of the origins, given NPB matrix and s<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFw2m}      Fukushima-Williams angles to r-matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFw2xy}     Fukushima-Williams angles to X,Y<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNum00a}    nutation matrix, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLtp}       long-term precession matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLtpb}      long-term precession matrix, including ICRS frame bias<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLtpecl}    long-term precession of the ecliptic<br>
     {@link org.jastronomy.jsofa.JSOFA#jauLtpequ}    long-term precession of the equator<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNum00b}    nutation matrix, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNum06a}    nutation matrix, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNumat}     form nutation matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNut00a}    nutation, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNut00b}    nutation, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNut06a}    nutation, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNut80}     nutation, IAU 1980<br>
     {@link org.jastronomy.jsofa.JSOFA#jauNutm80}    nutation matrix, IAU 1980<br>
     {@link org.jastronomy.jsofa.JSOFA#jauObl06}     mean obliquity, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauObl80}     mean obliquity, IAU 1980<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPb06}      zeta,z,theta precession angles, IAU 2006, including bias<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPfw06}     bias-precession Fukushima-Williams angles, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPmat00}    precession matrix (including frame bias), IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPmat06}    PB matrix, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPmat76}    precession matrix, IAU 1976<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPn00}      bias/precession/nutation results, IAU 2000<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPn00a}     bias/precession/nutation, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPn00b}     bias/precession/nutation, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPn06}      bias/precession/nutation results, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPn06a}     bias/precession/nutation results, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPnm00a}    classical NPB matrix, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPnm00b}    classical NPB matrix, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPnm06a}    classical NPB matrix, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPnm80}     precession/nutation matrix, IAU 1976/1980<br>
     {@link org.jastronomy.jsofa.JSOFA#jauP06e}      precession angles, IAU 2006, equinox based<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPom00}     polar motion matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPr00}      IAU 2000 precession adjustments<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPrec76}    accumulated precession angles, IAU 1976<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS00}       the CIO locator s, given X,Y, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS00a}      the CIO locator s, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS00b}      the CIO locator s, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS06}       the CIO locator s, given X,Y, IAU 2006<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS06a}      the CIO locator s, IAU 2006/2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauSp00}      the TIO locator s', IERS 2003<br>
     {@link org.jastronomy.jsofa.JSOFA#jauXy06}      CIP, IAU 2006/2000A, from series<br>
     {@link org.jastronomy.jsofa.JSOFA#jauXys00a}    CIP and s, IAU 2000A<br>
     {@link org.jastronomy.jsofa.JSOFA#jauXys00b}    CIP and s, IAU 2000B<br>
     {@link org.jastronomy.jsofa.JSOFA#jauXys06a}    CIP and s, IAU 2006/2000A<br>

  <h3>Fundamental arguments for nutation etc.</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauFad03}     mean elongation of the Moon from the Sun<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFae03}     mean longitude of Earth<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFaf03}     mean argument of the latitude of the Moon<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFaju03}    mean longitude of Jupiter<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFal03}     mean anomaly of the Moon<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFalp03}    mean anomaly of the Sun<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFama03}    mean longitude of Mars<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFame03}    mean longitude of Mercury<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFane03}    mean longitude of Neptune<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFaom03}    mean longitude of the Moon's ascending node<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFapa03}    general accumulated precession in longitude<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFasa03}    mean longitude of Saturn<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFaur03}    mean longitude of Uranus<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFave03}    mean longitude of Venus<br>


  <h3>Star catalog conversions</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauFk425}     convert B1950.0 FK4 star catalog data to J2000.0 FK5<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFk45z}     convert a B1950.0 FK4 star position to J2000.0 FK5, assuming zero proper motion in the FK5 system<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFk524}     convert J2000.0 FK5 star catalog data to B1950.0 FK4<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFk54z}     convert a J2000.0 FK5 star position to B1950.0 FK4, assuming zero proper motion in FK5 system and zero parallax<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFk52h}     transform FK5 star data into the Hipparcos system<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFk5hip}    FK5 to Hipparcos rotation and spin<br>
     {@link org.jastronomy.jsofa.JSOFA#jauFk5hz}     FK5 to Hipparcos assuming zero Hipparcos proper motion<br>
     {@link org.jastronomy.jsofa.JSOFA#jauH2fk5}     transform Hipparcos star data into the FK5 system<br>
     {@link org.jastronomy.jsofa.JSOFA#jauHfk5z}     Hipparcos to FK5 assuming zero Hipparcos proper motion<br>
     {@link org.jastronomy.jsofa.JSOFA#jauStarpm}    proper motion between two epochs<br>

  <h3>Geodetic/geocentric</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauEform}     a,f for a nominated Earth reference ellipsoid<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGc2gd}     geocentric to geodetic for a nominated ellipsoid<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGc2gde}    geocentric to geodetic given ellipsoid a,f<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGd2gc}     geodetic to geocentric for a nominated ellipsoid<br>
     {@link org.jastronomy.jsofa.JSOFA#jauGd2gce}    geodetic to geocentric given ellipsoid a,f<br>



<h2>OPERATIONS INVOLVING P-VECTORS AND R-MATRICES</h2>

  <h3>Initialize</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauZp}        zero p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauZr}        initialize r-matrix to null<br>
     {@link org.jastronomy.jsofa.JSOFA#jauIr}        initialize r-matrix to identity<br>

  <h3>Copy/extend/extract</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauCp}        copy p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauCr}        copy r-matrix<br>

  <h3>Build rotations</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauRx}        rotate r-matrix about x<br>
     {@link org.jastronomy.jsofa.JSOFA#jauRy}        rotate r-matrix about y<br>
     {@link org.jastronomy.jsofa.JSOFA#jauRz}        rotate r-matrix about z<br>

  <h3>Spherical/Cartesian conversions</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauS2c}       spherical to unit vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauC2s}       unit vector to spherical<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS2p}       spherical to p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauP2s}       p-vector to spherical<br>

  <h3>Operations on vectors</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauPpp}       p-vector plus p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPmp}       p-vector minus p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPpsp}      p-vector plus scaled p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPdp}       inner (=scalar=dot) product of two p-vectors<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPxp}       outer (=vector=cross) product of two p-vectors<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPm}        modulus of p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPn}        normalize p-vector returning modulus<br>
     {@link org.jastronomy.jsofa.JSOFA#jauSxp}       multiply p-vector by scalar<br>

  <h3>Operations on matrices</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauRxr}       r-matrix multiply<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTr}        transpose r-matrix<br>

  <h3>Matrix-vector products</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauRxp}       product of r-matrix and p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTrxp}      product of transpose of r-matrix and p-vector<br>

  <h3>Separation and position-angle</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauSepp}      angular separation from p-vectors<br>
     {@link org.jastronomy.jsofa.JSOFA#jauSeps}      angular separation from spherical coordinates<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPap}       position-angle from p-vectors<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPas}       position-angle from spherical coordinates<br>

 <h3> Rotation vectors</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauRv2m}      r-vector to r-matrix<br>
     {@link org.jastronomy.jsofa.JSOFA#jauRm2v}      r-matrix to r-vector<br>


<h2>OPERATIONS INVOLVING PV-VECTORS</h2>

  <h3>Initialize</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauZpv}       zero pv-vector<br>

  <h3>Copy/extend/extract</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauCpv}       copy pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauP2pv}      append zero velocity to p-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPv2p}      discard velocity component of pv-vector<br>

  <h3>Spherical/Cartesian conversions</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauS2pv}      spherical to pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPv2s}      pv-vector to spherical<br>

  <h3>Operations on vectors</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauPvppv}     pv-vector plus pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvmpv}     pv-vector minus pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvdpv}     inner (=scalar=dot) product of two pv-vectors<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvxpv}     outer (=vector=cross) product of two pv-vectors<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvm}       modulus of pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauSxpv}      multiply pv-vector by scalar<br>
     {@link org.jastronomy.jsofa.JSOFA#jauS2xpv}     multiply pv-vector by two scalars<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvu}       update pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauPvup}      update pv-vector discarding velocity<br>

  <h3>Matrix-vector products</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauRxpv}      product of r-matrix and pv-vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTrxpv}     product of transpose of r-matrix and pv-vector<br>


<h3>OPERATIONS ON ANGLES</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauAnp}       normalize radians to range 0 to 2pi<br>
     {@link org.jastronomy.jsofa.JSOFA#jauAnpm}      normalize radians to range -pi to +pi<br>
     {@link org.jastronomy.jsofa.JSOFA#jauA2tf}      decompose radians into hms<br>
     {@link org.jastronomy.jsofa.JSOFA#jauA2af}      decompose radians into d ' "<br>
     {@link org.jastronomy.jsofa.JSOFA#jauD2tf}      decompose days into hms<br>

 <h3>Gnomonic projection</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauTpors}     solve for tangent point, spherical<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTporv}     solve for tangent point, vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTpsts}     deproject tangent plane to celestial, spherical<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTpstv}     deproject tangent plane to celestial, vector<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTpxes}     project celestial to tangent plane, spherical<br>
     {@link org.jastronomy.jsofa.JSOFA#jauTpxev}     project celestial to tangent plane, vector<br>

 <h3>Horizon/equatorial</h3>

     {@link org.jastronomy.jsofa.JSOFA#jauAe2hd}     (azimuth, altitude) to (hour angle, declination)<br>
     {@link org.jastronomy.jsofa.JSOFA#jauHd2ae}     (hour angle, declination) to (azimuth, altitude)<br>
     {@link org.jastronomy.jsofa.JSOFA#jauHd2pa}     parallactic angle<br>


 * 
 * @since February 2010
 * @author Paul Harrison (paul.harrison@manchester.ac.uk) 1 Feb 2010
 * <pre>
 * Copyright © 2019 Paul Harrison, University of Manchester.
 * 
 * This JSOFA software is derived from the official C release of the "Standards Of Fundamental Astronomy" (SOFA) library 
 * of the International Astronomical Union. The intention is to reproduce the functionality and algorithms of 
 * the official SOFA library in a pure Java form.
 * 
 * The responsibility for the maintenance and supply of the JSOFA library lies with the author (not the IAU SOFA Board). 
 * However, The JSOFA software is provided "as is" and the author makes no warranty as to its use or performance. 
 * The author does not and cannot warrant the performance or results which the user may obtain by using the JSOFA software. 
 * The author makes no warranties, express or implied, as to non-infringement of third party rights, merchantability,
 * or fitness for any particular purpose. In no event will the author be liable to the user for any consequential, 
 * incidental, or special damages, including any lost profits or lost savings, even if the author has been advised
 * of such damages, or for any claim by any third party.
 * 
 * Other conditions of the original license (reproduced below) are carried over as applicable.
 * 
*+----------------------------------------------------------------------
*
*  Copyright (C) 2019
*  Standards Of Fundamental Astronomy Board
*  of the International Astronomical Union.
*
*  =====================
*  SOFA Software License
*  =====================
*
*  NOTICE TO USER:
*
*  BY USING THIS SOFTWARE YOU ACCEPT THE FOLLOWING SIX TERMS AND
*  CONDITIONS WHICH APPLY TO ITS USE.
*
*  1. The Software is owned by the IAU SOFA Board ("SOFA").
*
*  2. Permission is granted to anyone to use the SOFA software for any
*     purpose, including commercial applications, free of charge and
*     without payment of royalties, subject to the conditions and
*     restrictions listed below.
*
*  3. You (the user) may copy and distribute SOFA source code to others,
*     and use and adapt its code and algorithms in your own software,
*     on a world-wide, royalty-free basis.  That portion of your
*     distribution that does not consist of intact and unchanged copies
*     of SOFA source code files is a "derived work" that must comply
*     with the following requirements:
*
*     a) Your work shall be marked or carry a statement that it
*        (i) uses routines and computations derived by you from
*        software provided by SOFA under license to you; and
*        (ii) does not itself constitute software provided by and/or
*        endorsed by SOFA.
*
*     b) The source code of your derived work must contain descriptions
*        of how the derived work is based upon, contains and/or differs
*        from the original SOFA software.
*
*     c) The names of all routines in your derived work shall not
*        include the prefix "iau" or "sofa" or trivial modifications
*        thereof such as changes of case.
*
*     d) The origin of the SOFA components of your derived work must
*        not be misrepresented;  you must not claim that you wrote the
*        original software, nor file a patent application for SOFA
*        software or algorithms embedded in the SOFA software.
*
*     e) These requirements must be reproduced intact in any source
*        distribution and shall apply to anyone to whom you have
*        granted a further right to modify the source code of your
*        derived work.
*
*     Note that, as originally distributed, the SOFA software is
*     intended to be a definitive implementation of the IAU standards,
*     and consequently third-party modifications are discouraged.  All
*     variations, no matter how minor, must be explicitly marked as
*     such, as explained above.
*
*  4. You shall not cause the SOFA software to be brought into
*     disrepute, either by misuse, or use for inappropriate tasks, or
*     by inappropriate modification.
*
*  5. The SOFA software is provided "as is" and SOFA makes no warranty
*     as to its use or performance.   SOFA does not and cannot warrant
*     the performance or results which the user may obtain by using the
*     SOFA software.  SOFA makes no warranties, express or implied, as
*     to non-infringement of third party rights, merchantability, or
*     fitness for any particular purpose.  In no event will SOFA be
*     liable to the user for any consequential, incidental, or special
*     damages, including any lost profits or lost savings, even if a
*     SOFA representative has been advised of such damages, or for any
*     claim by any third party.
*
*  6. The provision of any version of the SOFA software under the terms
*     and conditions specified herein does not imply that future
*     versions will also be made available under the same terms and
*     conditions.
*
*  In any published work or commercial product which uses the SOFA
*  software directly, acknowledgement (see www.iausofa.org) is
*  appreciated.
*
*  Correspondence concerning SOFA software should be addressed as
*  follows:
*
*      By email:  sofa@ukho.gov.uk
*      By post:   IAU SOFA Center
*                 HM Nautical Almanac Office
*                 UK Hydrographic Office
*                 Admiralty Way, Taunton
*                 Somerset, TA1 2DN
*                 United Kingdom
*
*-----------------------------------------------------------------------
 *</pre>
 **/
package org.jastronomy.jsofa;




